Higher-Point Correlators in N=4 SYM: Ten-Dimensional Null Polygons

We consider higher-point generalizations of the "octagon" large-charge four-point function in planar N=4 super Yang-Mills theory. These n-point polygon correlators are defined as ten-dimensional null limits of generating functions of n-point correlators of protected scalar operators with arbitrary R-charge, and are conjecturally dual to massive scattering amplitudes of W-bosons on the Coulomb branch of the theory. We present a twistor-based direct computation of the polygon loop integrands, and determine the two-loop integrands for any number of external operators. The result is expressed as a linear combination of conformal integrals, with coefficients that are rational functions of the spacetime distances and operator polarizations. We obtain an exact match with a one-loop integrability computation, and study the near-massless limit of the pentagon function.

==> anc/polygons.m <==
(* ::Package:: *)

(*************************************************************************)
(* This file is part of the paper                                        *)
(*                                                                       *)
(* "Higher-Point Correlators in N=4 SYM: Ten-Dimensional Null Polygons"  *)
(* by Till Bargheer, Albert Bekov, Carlos Bercini, and Frank Coronado.   *)
(* See https://arxiv.org/abs/2512.19780                                  *)
(*                                                                       *)
(* The file produces the expression for the polygons of any number of    *)
(* up to two loops. Specifically, it includes the decomposition of the   *)
(* polygons into faces, and the full one-loop faces and parity-even      *)
(* two-loop faces.                                                       *)
(*                                                                       *)
(*************************************************************************)


(* ::Section::Closed:: *)
(*Basic Definitions*)


(* All two-point invariants are orderless: *)
SetAttributes[x,Orderless]
SetAttributes[y,Orderless]
SetAttributes[d,Orderless]
SetAttributes[DD,Orderless]

(* odd[a, {i, j, k, l}] corresponds to \epsilon_{\mu\nu\rho\sigma} x_{ia}^\mu x_{ja}^\nu x_{ka}^\rho x_{la}^\sigma and is antisymmetric in the last four indices: *)
odd[a_, list_] /; !OrderedQ @ Unevaluated @ list := Signature[Unevaluated[list]]odd[a,Sort[Unevaluated[list]]]


(* Useful functions: *)
replaceInp[list_][expr_] := expr /. input:(_x|_d|_y|_odd|_DD) :> (input /. list)
mod[i_, n_] := If[IntegerQ[i], Mod[i, n] /. 0 -> n, i]


(* Symmetrization helper functions *)
symDihedral[n_][expr_] := Sum[expr //replaceInp[Thread[Range[n] -> Permute[Range[n],perm]]], {perm, GroupElements[DihedralGroup[n]]}]
symInt[expr_]:= expr //# + (# /. {a -> b, b -> a}) &


(* ::Section::Closed:: *)
(*Tree - Level*)


(* ::Input::Initialization:: *)
(* Helper function to generate tree-level graphs: *)
splitFace[cusps_]:=
Module[{adjacent = Table[If[i<Length[cusps], {cusps[[i]],cusps[[i+1]]}, {cusps[[1]],cusps[[i]]}],{i,Length[cusps]}],
internalEdges},
internalEdges = Complement[Subsets[cusps,{2}],adjacent];
Table[With[{i=Position[cusps,edge[[1]]][[1,1]],j=Position[cusps,edge[[2]]][[1,1]]},DD@@edge F[cusps[[i;;j]]]F[Join[cusps[[j;;]],cusps[[;;i]]]]],{edge,internalEdges}]
]

(* Generates a sum over all tree-level graphs that generate the tree-level n-sided polygon: *)
treeLevelFaces[n_]:= treeLevelFaces[n]=
Module[{\[Lambda],graphs, empty = F[Range[n]]},
graphs[0] = {empty};
Table[graphs[cuts]= Table[term/. F[cusps_]/;Length[cusps]>=4:>F[cusps]+\[Lambda] Plus@@splitFace[cusps]
/. F[cusps_]:>F@First@Sort[Permute[cusps,#]&/@GroupElements@CyclicGroup[Length[cusps]]]//Expand//D[#,\[Lambda]]/.\[Lambda]->0&//Apply[List]
,{term,graphs[cuts-1]}]//Flatten//DeleteDuplicates
,{cuts,n-3}];
graphs/@Range[0,n-3]//Flatten//Apply[Plus]
]


(* ::Section::Closed:: *)
(*One - Loop Order*)


(* One-loop faces with n sides and canonicalized labels 1,...,n: *)
canonF[1][n_Integer] := canonF[1][n] = Module[
	{firstSum = Range[n] //Map[{#, #+1 /. n+1 -> 1}&] //Subsets[#, {2}]& //MapApply[Join] //Select[DuplicateFreeQ],
	secondSum = Subsets[Range[n], {4}]},
	Sum[(P@@ind[[{1,4,2,3}]]-4 I odd[a, ind])/Product[x[i, a], {i, ind}]/2, {ind, firstSum}] -
	Sum[(y@@ind[[{1,3}]]y@@ind[[{2,4}]])/Product[x[i, a], {i, ind}], {ind, secondSum}] /. {P[i_, j_, k_, l_] :> -x[i,j]x[k,l]+x[i,k]x[j,l]+x[i,l]x[j,k]}
]


(* ::Section::Closed:: *)
(*Two - Loop Order*)


(* Reduces labels of distances according to the staturation property: *)
saturationProperty[e_List] := Module[{len = Length[e]},
  Table[
    Which[
      len == 6 && MemberQ[{1, 4}, i], Min[e[[i]], 3],
      True, Min[e[[i]], 2]
    ],
    {i, len}
  ]
]
saturationLabels = {
	f[e_] :> f@saturationProperty@e
};

(* Symmetrizes coefficient functions: *)
sortEmbedding = f[e_List] :> Module[{o = f[e] /. saturationLabels /. f[a_] :> a, sym, order},
	Which[
		Length[e] == 6, sym = {Range[6], {1,6,5,4,3,2}, {4,5,6,1,2,3}, {4,3,2,1,6,5}}; order = sym //Map[Part[o, #]&] //Ordering //First; Part[e, sym[[order]]],
		Length[e] == 7, sym = {Range[7], {4,3,2,1,7,6,5}}; order = sym //Map[Part[o, #]&] //Ordering //First; Part[e, sym[[order]]],
		Length[e] == 8, sym = {Range[8], {1,8,7,6,5,4,3,2}, {5,6,7,8,1,2,3,4}, {5,4,3,2,1,8,7,6}}; order = sym //Map[Part[o, #]&] //Ordering //First; Part[e, sym[[order]]]
	] //f
];


(* Formulates the parity-even two-loop faces into a sum of propagator topologies as functions labeled by J[e] and f[\hat{e}][e]. *)
(* The output is a seed function that must be permuted over D_n*S_2: *)
seedCanonF2[n_] := seedCanonF2[n] =
  Module[{int1, int2, topo},

		int1 = Subsets[Range[n], {3, 4}];
		int2 = Table[Subsets[Range[int[[-1]], int[[1]]+n] //Map[mod[#, n]&], {3,4}] , {int, int1}];

		topo = Table[{int1[[i]], int}, {i, Length[int1]}, {int, int2[[i]]}] // Flatten[#,1]& //Map[Sort] //DeleteDuplicates //MapApply[Join];
		topo = topo //Map[# - Join[{#[[-1]]},#[[;;-2]]] &] //Mod[#, n]& //Map[f];
		topo /. sortEmbedding //Tally //Map[#[[1]]#[[2]]/(2n) &] //ReplaceAll[f[e_] :> With[{label = 1 + Accumulate[Join[{0},e[[2;;]]]] /. n+1 :> 1}, f[e][label]J[label]]] //Total
  ]


(* The propagator topologies evaluated: *)
insertJ = {
	J[l_List]/;Length[l]<8 :> 1/(Product[x[i, a], {i, l[[;;3]]}]Product[x[i, b], {i, l[[4;;]]}]x[a,b]),
	J[l_List]/;Length[l]==8 :> 1/(Product[x[i, a], {i, l[[;;4]]}]Product[x[i, b], {i, l[[5;;]]}]x[a,b])
};


(* Loads and evaluates coefficient functions: *)
<< (NotebookDirectory[]<>"twoLoopCoefficients.m");
insertf = {
	f[e_][label_] :> (f[e] /. setf //replaceInp[Thread[Range[Length[e]] -> label]])
};


(* Parity-even two-loop faces with n sides and canonicalized labels 1,...,n: *)
canonF[2][n_Integer] := canonF[2][n] = seedCanonF2[n] /. saturationLabels /. insertf /. insertJ //symDihedral[n] //symInt


(* ::Section::Closed:: *)
(*Polygons*)


(*  Loop-expansion of the faces: *)
expansionFaces = {
	F[cusps_List]/;Length[cusps]==3 :> 1,
	F[cusps_List]/;Length[cusps]>3 :> 1 + \[Lambda] F[1][cusps] + \[Lambda]^2/2 F[2][cusps]
};

(* Helper function to evalute at given loop order: *)
loopOrder[l_Integer][expr_] := expr //D[#, {\[Lambda], l}] /. \[Lambda] -> 0 &


(* Inserts one- and two-loop faces: *)
insertFaces = {
	F[1][cusps_] :> (canonF[1][Length[cusps]] //replaceInp[Thread[Range[Length[cusps]] :> cusps]]),
	F[2][cusps_] :> (canonF[2][Length[cusps]] //replaceInp[Thread[Range[Length[cusps]] :> cusps]])
};


(* Result of odd[9, {1,2,3,4}]*odd[10, {5,6,7,8}]: *)
oddExpand = 1/16 (-((x[4,5]-x[4,10]-x[5,9]+x[9,10]) (x[3,6]-x[3,10]-x[6,9]+x[9,10]) (x[2,7]-x[2,10]-x[7,9]+x[9,10]) (x[1,8]-x[1,10]-x[8,9]+x[9,10]))+(x[3,5]-x[3,10]-x[5,9]+x[9,10]) (x[4,6]-x[4,10]-x[6,9]+x[9,10]) (x[2,7]-x[2,10]-x[7,9]+x[9,10]) (x[1,8]-x[1,10]-x[8,9]+x[9,10])+(x[4,5]-x[4,10]-x[5,9]+x[9,10]) (x[2,6]-x[2,10]-x[6,9]+x[9,10]) (x[3,7]-x[3,10]-x[7,9]+x[9,10]) (x[1,8]-x[1,10]-x[8,9]+x[9,10])-(x[2,5]-x[2,10]-x[5,9]+x[9,10]) (x[4,6]-x[4,10]-x[6,9]+x[9,10]) (x[3,7]-x[3,10]-x[7,9]+x[9,10]) (x[1,8]-x[1,10]-x[8,9]+x[9,10])-(x[3,5]-x[3,10]-x[5,9]+x[9,10]) (x[2,6]-x[2,10]-x[6,9]+x[9,10]) (x[4,7]-x[4,10]-x[7,9]+x[9,10]) (x[1,8]-x[1,10]-x[8,9]+x[9,10])+(x[2,5]-x[2,10]-x[5,9]+x[9,10]) (x[3,6]-x[3,10]-x[6,9]+x[9,10]) (x[4,7]-x[4,10]-x[7,9]+x[9,10]) (x[1,8]-x[1,10]-x[8,9]+x[9,10])+(x[4,5]-x[4,10]-x[5,9]+x[9,10]) (x[3,6]-x[3,10]-x[6,9]+x[9,10]) (x[1,7]-x[1,10]-x[7,9]+x[9,10]) (x[2,8]-x[2,10]-x[8,9]+x[9,10])-(x[3,5]-x[3,10]-x[5,9]+x[9,10]) (x[4,6]-x[4,10]-x[6,9]+x[9,10]) (x[1,7]-x[1,10]-x[7,9]+x[9,10]) (x[2,8]-x[2,10]-x[8,9]+x[9,10])-(x[4,5]-x[4,10]-x[5,9]+x[9,10]) (x[1,6]-x[1,10]-x[6,9]+x[9,10]) (x[3,7]-x[3,10]-x[7,9]+x[9,10]) (x[2,8]-x[2,10]-x[8,9]+x[9,10])+(x[1,5]-x[1,10]-x[5,9]+x[9,10]) (x[4,6]-x[4,10]-x[6,9]+x[9,10]) (x[3,7]-x[3,10]-x[7,9]+x[9,10]) (x[2,8]-x[2,10]-x[8,9]+x[9,10])+(x[3,5]-x[3,10]-x[5,9]+x[9,10]) (x[1,6]-x[1,10]-x[6,9]+x[9,10]) (x[4,7]-x[4,10]-x[7,9]+x[9,10]) (x[2,8]-x[2,10]-x[8,9]+x[9,10])-(x[1,5]-x[1,10]-x[5,9]+x[9,10]) (x[3,6]-x[3,10]-x[6,9]+x[9,10]) (x[4,7]-x[4,10]-x[7,9]+x[9,10]) (x[2,8]-x[2,10]-x[8,9]+x[9,10])-(x[4,5]-x[4,10]-x[5,9]+x[9,10]) (x[2,6]-x[2,10]-x[6,9]+x[9,10]) (x[1,7]-x[1,10]-x[7,9]+x[9,10]) (x[3,8]-x[3,10]-x[8,9]+x[9,10])+(x[2,5]-x[2,10]-x[5,9]+x[9,10]) (x[4,6]-x[4,10]-x[6,9]+x[9,10]) (x[1,7]-x[1,10]-x[7,9]+x[9,10]) (x[3,8]-x[3,10]-x[8,9]+x[9,10])+(x[4,5]-x[4,10]-x[5,9]+x[9,10]) (x[1,6]-x[1,10]-x[6,9]+x[9,10]) (x[2,7]-x[2,10]-x[7,9]+x[9,10]) (x[3,8]-x[3,10]-x[8,9]+x[9,10])-(x[1,5]-x[1,10]-x[5,9]+x[9,10]) (x[4,6]-x[4,10]-x[6,9]+x[9,10]) (x[2,7]-x[2,10]-x[7,9]+x[9,10]) (x[3,8]-x[3,10]-x[8,9]+x[9,10])-(x[2,5]-x[2,10]-x[5,9]+x[9,10]) (x[1,6]-x[1,10]-x[6,9]+x[9,10]) (x[4,7]-x[4,10]-x[7,9]+x[9,10]) (x[3,8]-x[3,10]-x[8,9]+x[9,10])+(x[1,5]-x[1,10]-x[5,9]+x[9,10]) (x[2,6]-x[2,10]-x[6,9]+x[9,10]) (x[4,7]-x[4,10]-x[7,9]+x[9,10]) (x[3,8]-x[3,10]-x[8,9]+x[9,10])+(x[3,5]-x[3,10]-x[5,9]+x[9,10]) (x[2,6]-x[2,10]-x[6,9]+x[9,10]) (x[1,7]-x[1,10]-x[7,9]+x[9,10]) (x[4,8]-x[4,10]-x[8,9]+x[9,10])-(x[2,5]-x[2,10]-x[5,9]+x[9,10]) (x[3,6]-x[3,10]-x[6,9]+x[9,10]) (x[1,7]-x[1,10]-x[7,9]+x[9,10]) (x[4,8]-x[4,10]-x[8,9]+x[9,10])-(x[3,5]-x[3,10]-x[5,9]+x[9,10]) (x[1,6]-x[1,10]-x[6,9]+x[9,10]) (x[2,7]-x[2,10]-x[7,9]+x[9,10]) (x[4,8]-x[4,10]-x[8,9]+x[9,10])+(x[1,5]-x[1,10]-x[5,9]+x[9,10]) (x[3,6]-x[3,10]-x[6,9]+x[9,10]) (x[2,7]-x[2,10]-x[7,9]+x[9,10]) (x[4,8]-x[4,10]-x[8,9]+x[9,10])+(x[2,5]-x[2,10]-x[5,9]+x[9,10]) (x[1,6]-x[1,10]-x[6,9]+x[9,10]) (x[3,7]-x[3,10]-x[7,9]+x[9,10]) (x[4,8]-x[4,10]-x[8,9]+x[9,10])-(x[1,5]-x[1,10]-x[5,9]+x[9,10]) (x[2,6]-x[2,10]-x[6,9]+x[9,10]) (x[3,7]-x[3,10]-x[7,9]+x[9,10]) (x[4,8]-x[4,10]-x[8,9]+x[9,10]));

(* Evaluates odd product: *)
replaceOdd = {
	odd[a_,list1_]odd[b_,list2_] :> (oddExpand //replaceInp[Thread[Range[10] -> Join[list1, list2, {a, b}]]] //ReplaceAll[x[i_,i_] :> 0])
};

(* Evaluates product of two one-loop faces appearing in polygons at two loops: *)
insertFacesProd = {
	F[1][cusps1_]F[1][cusps2_] :> ((F[1][cusps1] /. insertFaces) (F[1][cusps2] /. insertFaces /. {a -> b}) //symInt[#]/2 & //Re //ComplexExpand //ReplaceAll[replaceOdd])
};


(* Generate fully permuted polygons up to two loops: *)
polygon[n_, 0] := treeLevelFaces[n] /. expansionFaces //loopOrder[0]
polygon[n_, 1] := treeLevelFaces[n] /. expansionFaces //loopOrder[1] //ReplaceAll[insertFaces]
polygon[n_, 2] := treeLevelFaces[n] /. expansionFaces //loopOrder[2] //Expand //ReplaceAll[insertFacesProd] //ReplaceAll[insertFaces]


==> anc/twoLoopCoefficients.m <==
(* ::Package:: *)

(*************************************************************************)
(* This file is part of the paper                                        *)
(*                                                                       *)
(* "Higher-Point Correlators in N=4 SYM: Ten-Dimensional Null Polygons"  *)
(* by Till Bargheer, Albert Bekov, Carlos Bercini, and Frank Coronado.   *)
(* See https://arxiv.org/abs/2512.19780                                  *)
(*                                                                       *)
(* The file includes all coefficient functions to propagator topologies  *)
(* that appear in the parity-even two-loop polygons of any multiplicity. *)
(*                                                                       *)
(*************************************************************************)


setf = {f[{0, 1, 1, 0, 1, 1}] -> x[1, 3]*x[2, 5]*(x[1, 3] - y[1, 3]) -
   (x[1, 3] - y[1, 3])*y[1, 3]*y[2, 5], f[{0, 1, 1, 0, 1, 2}] ->
  ((-(x[1, 5]*x[2, 3]) + x[1, 3]*x[2, 5] + x[1, 2]*x[3, 5])*
     (x[1, 3] - y[1, 3]))/2 - (x[1, 3] - y[1, 3])*y[1, 3]*y[2, 5],
 f[{0, 1, 1, 0, 2, 2}] -> -((x[1, 3] - y[1, 3])*y[1, 3]*y[2, 5]),
 f[{0, 1, 1, 1, 1, 1}] ->
  (x[1, 4]*(x[1, 5]*x[2, 3] + x[1, 3]*x[2, 5] - x[1, 2]*x[3, 5]))/2 -
   (x[1, 3]*(x[1, 5]*x[2, 4] + x[1, 4]*x[2, 5] - x[1, 2]*x[4, 5]))/2 -
   ((-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[1, 3])/2 -
   ((x[1, 5]*x[2, 3] + x[1, 3]*x[2, 5] - x[1, 2]*x[3, 5])*y[1, 4])/2 +
   y[1, 3]*y[1, 4]*y[2, 5], f[{0, 1, 1, 1, 1, 2}] ->
  -1/2*(x[1, 3]*x[1, 5]*x[2, 4]) +
   (x[1, 4]*(x[1, 5]*x[2, 3] + x[1, 3]*x[2, 5] - x[1, 2]*x[3, 5]))/4 -
   ((-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[1, 3])/2 -
   ((x[1, 5]*x[2, 3] + x[1, 3]*x[2, 5] - x[1, 2]*x[3, 5])*y[1, 4])/4 +
   (x[1, 5]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[1, 4]*y[2, 5],
 f[{0, 1, 1, 1, 2, 1}] ->
  -1/4*(x[1, 4]*(-(x[1, 5]*x[2, 3]) + x[1, 3]*x[2, 5] + x[1, 2]*x[3, 5])) +
   (x[1, 2]*x[1, 3]*x[4, 5])/2 -
   ((x[1, 5]*x[2, 3] + x[1, 3]*x[2, 5] - x[1, 2]*x[3, 5])*y[1, 4])/4 -
   (x[1, 5]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[1, 4]*y[2, 5],
 f[{0, 1, 1, 1, 2, 2}] -> y[1, 3]*y[1, 4]*y[2, 5],
 f[{0, 1, 1, 2, 1, 1}] ->
  -1/2*((-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[1, 3]) -
   ((x[1, 5]*x[2, 3] + x[1, 3]*x[2, 5] - x[1, 2]*x[3, 5])*y[1, 4])/2 +
   y[1, 3]*y[1, 4]*y[2, 5], f[{0, 1, 1, 2, 1, 2}] ->
  (x[1, 3]*(-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5]) -
     x[1, 2]*(-(x[1, 5]*x[3, 4]) + x[1, 4]*x[3, 5] + x[1, 3]*x[4, 5]))/4 -
   ((-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[1, 3])/2 -
   ((x[1, 5]*x[2, 3] + x[1, 3]*x[2, 5] - x[1, 2]*x[3, 5])*y[1, 4])/4 +
   (x[1, 5]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[1, 4]*y[2, 5],
 f[{0, 1, 1, 2, 2, 1}] ->
  -1/4*(x[1, 3]*(-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])) +
   (x[1, 2]*(-(x[1, 5]*x[3, 4]) + x[1, 4]*x[3, 5] + x[1, 3]*x[4, 5]))/4 -
   ((x[1, 5]*x[2, 3] + x[1, 3]*x[2, 5] - x[1, 2]*x[3, 5])*y[1, 4])/4 -
   (x[1, 5]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[1, 4]*y[2, 5],
 f[{0, 1, 1, 2, 2, 2}] -> y[1, 3]*y[1, 4]*y[2, 5],
 f[{0, 1, 1, 3, 1, 1}] ->
  (x[1, 3]*(-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5]) -
     x[1, 2]*(-(x[1, 5]*x[3, 4]) + x[1, 4]*x[3, 5] + x[1, 3]*x[4, 5]))/4 -
   ((-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[1, 3])/2 -
   ((x[1, 5]*x[2, 3] + x[1, 3]*x[2, 5] - x[1, 2]*x[3, 5])*y[1, 4])/2 +
   y[1, 3]*y[1, 4]*y[2, 5], f[{0, 1, 1, 3, 1, 2}] ->
  (x[1, 3]*(-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5]) -
     x[1, 2]*(-(x[1, 5]*x[3, 4]) + x[1, 4]*x[3, 5] + x[1, 3]*x[4, 5]))/4 -
   ((-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[1, 3])/2 -
   ((x[1, 5]*x[2, 3] + x[1, 3]*x[2, 5] - x[1, 2]*x[3, 5])*y[1, 4])/4 +
   (x[1, 5]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[1, 4]*y[2, 5],
 f[{0, 1, 1, 3, 2, 1}] ->
  -1/4*((x[1, 5]*x[2, 3] + x[1, 3]*x[2, 5] - x[1, 2]*x[3, 5])*y[1, 4]) -
   (x[1, 5]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[1, 4]*y[2, 5],
 f[{0, 1, 1, 3, 2, 2}] -> y[1, 3]*y[1, 4]*y[2, 5],
 f[{0, 1, 2, 0, 1, 2}] ->
  ((x[1, 2]*x[3, 5] + (-(x[1, 5]*x[2, 3]) + x[1, 3]*x[2, 5] +
        x[1, 2]*x[3, 5])/2)*(x[1, 3] - y[1, 3]))/2 -
   (x[1, 3] - y[1, 3])*y[1, 3]*y[2, 5], f[{0, 1, 2, 0, 2, 1}] ->
  ((-(x[1, 2]*x[3, 5]) + (-(x[1, 5]*x[2, 3]) + x[1, 3]*x[2, 5] +
        x[1, 2]*x[3, 5])/2)*(x[1, 3] - y[1, 3]))/2 -
   (x[1, 3] - y[1, 3])*y[1, 3]*y[2, 5], f[{0, 1, 2, 0, 2, 2}] ->
  -((x[1, 3] - y[1, 3])*y[1, 3]*y[2, 5]), f[{0, 1, 2, 1, 1, 2}] ->
  -1/4*(x[1, 5]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4])) -
   ((-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[1, 3])/4 +
   (x[1, 5]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[1, 4]*y[2, 5] -
   (x[1, 2]*y[1, 4]*y[3, 5])/2, f[{0, 1, 2, 1, 2, 1}] ->
  (x[1, 4]*(x[1, 5]*x[2, 3] - x[1, 3]*x[2, 5] + x[1, 2]*x[3, 5]))/4 +
   (x[1, 2]*(x[1, 5]*x[3, 4] - x[1, 4]*x[3, 5] + x[1, 3]*x[4, 5]))/4 -
   (x[1, 5]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[1, 4]*y[2, 5] -
   (x[1, 2]*y[1, 4]*y[3, 5])/2, f[{0, 1, 2, 1, 2, 2}] ->
  y[1, 3]*y[1, 4]*y[2, 5] - (x[1, 2]*y[1, 4]*y[3, 5])/2,
 f[{0, 1, 2, 2, 1, 2}] ->
  -1/4*((-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[1, 3]) +
   (x[1, 5]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[1, 4]*y[2, 5] -
   (x[1, 2]*y[1, 4]*y[3, 5])/2, f[{0, 1, 2, 2, 2, 1}] ->
  -1/4*(x[1, 3]*(-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])) +
   (x[1, 2]*(-(x[1, 5]*x[3, 4]) + x[1, 4]*x[3, 5] + x[1, 3]*x[4, 5]))/4 -
   (x[1, 5]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[1, 4]*y[2, 5] -
   (x[1, 2]*y[1, 4]*y[3, 5])/2, f[{0, 1, 2, 2, 2, 2}] ->
  y[1, 3]*y[1, 4]*y[2, 5] - (x[1, 2]*y[1, 4]*y[3, 5])/2,
 f[{0, 1, 2, 3, 1, 2}] ->
  -1/4*((-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[1, 3]) +
   (x[1, 5]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[1, 4]*y[2, 5] -
   (x[1, 2]*y[1, 4]*y[3, 5])/2, f[{0, 1, 2, 3, 2, 1}] ->
  -1/2*(x[1, 5]*y[1, 3]*y[2, 4]) + y[1, 3]*y[1, 4]*y[2, 5] -
   (x[1, 2]*y[1, 4]*y[3, 5])/2, f[{0, 1, 2, 3, 2, 2}] ->
  y[1, 3]*y[1, 4]*y[2, 5] - (x[1, 2]*y[1, 4]*y[3, 5])/2,
 f[{0, 2, 1, 1, 1, 2}] ->
  (x[1, 3]*(-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5]) -
     x[1, 2]*(-(x[1, 5]*x[3, 4]) + x[1, 4]*x[3, 5] + x[1, 3]*x[4, 5]))/4 -
   ((-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[1, 3])/4 -
   ((x[1, 5]*x[2, 3] + x[1, 3]*x[2, 5] - x[1, 2]*x[3, 5])*y[1, 4])/4 +
   (x[1, 5]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[1, 4]*y[2, 5] +
   (x[1, 2]*y[1, 4]*y[3, 5])/2, f[{0, 2, 1, 1, 2, 2}] ->
  y[1, 3]*y[1, 4]*y[2, 5] + (x[1, 2]*y[1, 4]*y[3, 5])/2,
 f[{0, 2, 1, 2, 1, 2}] ->
  (x[1, 3]*(-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5]) -
     x[1, 2]*(-(x[1, 5]*x[3, 4]) + x[1, 4]*x[3, 5] + x[1, 3]*x[4, 5]))/4 -
   ((-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[1, 3])/4 -
   ((x[1, 5]*x[2, 3] + x[1, 3]*x[2, 5] - x[1, 2]*x[3, 5])*y[1, 4])/4 +
   (x[1, 5]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[1, 4]*y[2, 5] +
   (x[1, 2]*y[1, 4]*y[3, 5])/2, f[{0, 2, 1, 2, 2, 2}] ->
  y[1, 3]*y[1, 4]*y[2, 5] + (x[1, 2]*y[1, 4]*y[3, 5])/2,
 f[{0, 2, 1, 3, 1, 2}] ->
  (x[1, 3]*(-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5]) -
     x[1, 2]*(-(x[1, 5]*x[3, 4]) + x[1, 4]*x[3, 5] + x[1, 3]*x[4, 5]))/4 -
   ((-(x[1, 5]*x[2, 4]) + x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[1, 3])/4 -
   ((x[1, 5]*x[2, 3] + x[1, 3]*x[2, 5] - x[1, 2]*x[3, 5])*y[1, 4])/4 +
   (x[1, 5]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[1, 4]*y[2, 5] +
   (x[1, 2]*y[1, 4]*y[3, 5])/2, f[{0, 2, 1, 3, 2, 2}] ->
  y[1, 3]*y[1, 4]*y[2, 5] + (x[1, 2]*y[1, 4]*y[3, 5])/2,
 f[{0, 2, 2, 0, 2, 2}] -> -((x[1, 3] - y[1, 3])*y[1, 3]*y[2, 5]),
 f[{0, 2, 2, 1, 2, 2}] -> y[1, 3]*y[1, 4]*y[2, 5],
 f[{0, 2, 2, 2, 2, 2}] -> y[1, 3]*y[1, 4]*y[2, 5],
 f[{0, 2, 2, 3, 2, 2}] -> y[1, 3]*y[1, 4]*y[2, 5],
 f[{1, 1, 1, 1, 1, 1}] ->
  ((x[1, 5]*x[2, 3] - x[1, 3]*x[2, 5] + x[1, 2]*x[3, 5])*x[4, 6])/4 +
   (-(x[1, 4]*x[2, 6]*x[3, 5]) + x[1, 4]*x[2, 5]*x[3, 6] +
     x[1, 3]*x[2, 6]*x[4, 5] - x[1, 2]*x[3, 6]*x[4, 5] -
     x[1, 3]*x[2, 5]*x[4, 6] + x[1, 2]*x[3, 5]*x[4, 6])/4 +
   (x[1, 3]*(x[2, 6]*x[4, 5] - x[2, 5]*x[4, 6] + x[2, 4]*x[5, 6]))/4 +
   (-(x[1, 5]*x[2, 4]*x[3, 6]) + x[1, 4]*x[2, 5]*x[3, 6] +
     x[1, 5]*x[2, 3]*x[4, 6] - x[1, 3]*x[2, 5]*x[4, 6] -
     x[1, 4]*x[2, 3]*x[5, 6] + x[1, 3]*x[2, 4]*x[5, 6])/4 +
   ((x[2, 6]*x[3, 5] - x[2, 5]*x[3, 6] + x[2, 3]*x[5, 6])*y[1, 4])/4 -
   (y[1, 3]*(x[5, 6]*y[2, 4] + x[4, 5]*y[2, 6]))/2 +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{1, 1, 1, 1, 1, 2}] ->
  (-(x[1, 4]*x[2, 6]*x[3, 5]) + x[1, 4]*x[2, 5]*x[3, 6] +
     x[1, 3]*x[2, 6]*x[4, 5] - x[1, 2]*x[3, 6]*x[4, 5] -
     x[1, 3]*x[2, 5]*x[4, 6] + x[1, 2]*x[3, 5]*x[4, 6])/4 +
   (x[1, 6]*x[2, 3]*x[4, 5] - x[1, 3]*x[2, 5]*x[4, 6] +
     x[1, 2]*x[3, 5]*x[4, 6] + x[1, 3]*x[2, 4]*x[5, 6] -
     x[1, 2]*x[3, 4]*x[5, 6])/4 - (x[4, 5]*y[1, 3]*y[2, 6])/2 +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{1, 1, 1, 1, 2, 2}] -> y[1, 3]*y[2, 5]*y[4, 6] -
   ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{1, 1, 1, 2, 1, 1}] ->
  (x[1, 6]*x[2, 5]*x[3, 4] - x[1, 5]*x[2, 6]*x[3, 4] -
     x[1, 6]*x[2, 4]*x[3, 5] + x[1, 4]*x[2, 6]*x[3, 5] +
     x[1, 5]*x[2, 4]*x[3, 6] - x[1, 4]*x[2, 5]*x[3, 6])/4 +
   (x[1, 6]*x[2, 3]*x[4, 5] - x[1, 3]*x[2, 5]*x[4, 6] +
     x[1, 2]*x[3, 5]*x[4, 6] + x[1, 3]*x[2, 4]*x[5, 6] -
     x[1, 2]*x[3, 4]*x[5, 6])/4 +
   ((x[2, 6]*x[3, 5] - x[2, 5]*x[3, 6] + x[2, 3]*x[5, 6])*y[1, 4])/4 -
   (y[1, 3]*(x[5, 6]*y[2, 4] + x[4, 5]*y[2, 6]))/2 +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{1, 1, 1, 2, 1, 2}] ->
  (x[1, 6]*x[2, 3]*x[4, 5] - x[1, 3]*x[2, 5]*x[4, 6] +
     x[1, 2]*x[3, 5]*x[4, 6] + x[1, 3]*x[2, 4]*x[5, 6] -
     x[1, 2]*x[3, 4]*x[5, 6])/4 - (x[4, 5]*y[1, 3]*y[2, 6])/2 +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{1, 1, 1, 2, 2, 1}] ->
  (x[1, 6]*x[2, 5]*x[3, 4] - x[1, 5]*x[2, 6]*x[3, 4] -
     x[1, 6]*x[2, 4]*x[3, 5] + x[1, 4]*x[2, 6]*x[3, 5] +
     x[1, 5]*x[2, 4]*x[3, 6] - x[1, 4]*x[2, 5]*x[3, 6])/4 +
   ((x[2, 6]*x[3, 5] - x[2, 5]*x[3, 6] + x[2, 3]*x[5, 6])*y[1, 4])/4 -
   (x[5, 6]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[2, 5]*y[4, 6] -
   ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{1, 1, 1, 2, 2, 2}] -> y[1, 3]*y[2, 5]*y[4, 6] -
   ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{1, 1, 1, 3, 1, 1}] ->
  (x[1, 6]*x[2, 3]*x[4, 5] - x[1, 3]*x[2, 5]*x[4, 6] +
     x[1, 2]*x[3, 5]*x[4, 6] + x[1, 3]*x[2, 4]*x[5, 6] -
     x[1, 2]*x[3, 4]*x[5, 6])/4 +
   ((x[2, 6]*x[3, 5] - x[2, 5]*x[3, 6] + x[2, 3]*x[5, 6])*y[1, 4])/4 -
   (y[1, 3]*(x[5, 6]*y[2, 4] + x[4, 5]*y[2, 6]))/2 +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{1, 1, 1, 3, 1, 2}] ->
  (x[1, 6]*x[2, 3]*x[4, 5] - x[1, 3]*x[2, 5]*x[4, 6] +
     x[1, 2]*x[3, 5]*x[4, 6] + x[1, 3]*x[2, 4]*x[5, 6] -
     x[1, 2]*x[3, 4]*x[5, 6])/4 - (x[4, 5]*y[1, 3]*y[2, 6])/2 +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{1, 1, 1, 3, 2, 1}] ->
  ((x[2, 6]*x[3, 5] - x[2, 5]*x[3, 6] + x[2, 3]*x[5, 6])*y[1, 4])/4 -
   (x[5, 6]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[2, 5]*y[4, 6] -
   ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{1, 1, 1, 3, 2, 2}] -> y[1, 3]*y[2, 5]*y[4, 6] -
   ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{1, 1, 2, 1, 1, 2}] ->
  (-(x[1, 4]*x[2, 6]*x[3, 5]) + x[1, 4]*x[2, 5]*x[3, 6] +
     x[1, 3]*x[2, 6]*x[4, 5] - x[1, 2]*x[3, 6]*x[4, 5] -
     x[1, 3]*x[2, 5]*x[4, 6] + x[1, 2]*x[3, 5]*x[4, 6])/4 -
   (x[4, 5]*y[1, 3]*y[2, 6])/2 +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - (x[1, 2]*y[3, 5]*y[4, 6])/2,
 f[{1, 1, 2, 1, 2, 1}] ->
  (-(x[1, 6]*x[2, 3]*x[4, 5]) + x[1, 3]*x[2, 5]*x[4, 6] -
     x[1, 2]*x[3, 5]*x[4, 6] + (x[1, 5]*x[2, 3] - x[1, 3]*x[2, 5] +
       x[1, 2]*x[3, 5])*x[4, 6] - x[1, 3]*x[2, 4]*x[5, 6] +
     x[1, 2]*x[3, 4]*x[5, 6] + x[1, 3]*(x[2, 6]*x[4, 5] - x[2, 5]*x[4, 6] +
       x[2, 4]*x[5, 6]))/4 - (x[5, 6]*y[1, 3]*y[2, 4])/2 +
   y[1, 3]*y[2, 5]*y[4, 6] - (x[1, 2]*y[3, 5]*y[4, 6])/2,
 f[{1, 1, 2, 1, 2, 2}] -> y[1, 3]*y[2, 5]*y[4, 6] -
   (x[1, 2]*y[3, 5]*y[4, 6])/2, f[{1, 1, 2, 2, 1, 2}] ->
  -1/2*(x[4, 5]*y[1, 3]*y[2, 6]) +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - (x[1, 2]*y[3, 5]*y[4, 6])/2,
 f[{1, 1, 2, 2, 2, 1}] ->
  (x[1, 6]*x[2, 5]*x[3, 4] - x[1, 5]*x[2, 6]*x[3, 4] -
     x[1, 6]*x[2, 4]*x[3, 5] + x[1, 4]*x[2, 6]*x[3, 5] +
     x[1, 5]*x[2, 4]*x[3, 6] - x[1, 4]*x[2, 5]*x[3, 6])/4 -
   (x[5, 6]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[2, 5]*y[4, 6] -
   (x[1, 2]*y[3, 5]*y[4, 6])/2, f[{1, 1, 2, 2, 2, 2}] ->
  y[1, 3]*y[2, 5]*y[4, 6] - (x[1, 2]*y[3, 5]*y[4, 6])/2,
 f[{1, 1, 2, 3, 1, 2}] -> -1/2*(x[4, 5]*y[1, 3]*y[2, 6]) +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - (x[1, 2]*y[3, 5]*y[4, 6])/2,
 f[{1, 1, 2, 3, 2, 1}] -> -1/2*(x[5, 6]*y[1, 3]*y[2, 4]) +
   y[1, 3]*y[2, 5]*y[4, 6] - (x[1, 2]*y[3, 5]*y[4, 6])/2,
 f[{1, 1, 2, 3, 2, 2}] -> y[1, 3]*y[2, 5]*y[4, 6] -
   (x[1, 2]*y[3, 5]*y[4, 6])/2, f[{1, 2, 1, 2, 1, 2}] ->
  (x[1, 6]*x[2, 3]*x[4, 5] - x[1, 3]*x[2, 5]*x[4, 6] +
     x[1, 2]*x[3, 5]*x[4, 6] + x[1, 3]*x[2, 4]*x[5, 6] -
     x[1, 2]*x[3, 4]*x[5, 6])/4 - (x[4, 5]*y[1, 3]*y[2, 6])/2 -
   (x[2, 3]*y[1, 5]*y[4, 6])/2 + y[1, 3]*y[2, 5]*y[4, 6],
 f[{1, 2, 1, 2, 2, 2}] -> -1/2*(x[2, 3]*y[1, 5]*y[4, 6]) +
   y[1, 3]*y[2, 5]*y[4, 6], f[{1, 2, 1, 3, 1, 2}] ->
  (x[1, 6]*x[2, 3]*x[4, 5] - x[1, 3]*x[2, 5]*x[4, 6] +
     x[1, 2]*x[3, 5]*x[4, 6] + x[1, 3]*x[2, 4]*x[5, 6] -
     x[1, 2]*x[3, 4]*x[5, 6])/4 - (x[4, 5]*y[1, 3]*y[2, 6])/2 -
   (x[2, 3]*y[1, 5]*y[4, 6])/2 + y[1, 3]*y[2, 5]*y[4, 6],
 f[{1, 2, 1, 3, 2, 2}] -> -1/2*(x[2, 3]*y[1, 5]*y[4, 6]) +
   y[1, 3]*y[2, 5]*y[4, 6], f[{1, 2, 2, 1, 2, 2}] -> y[1, 3]*y[2, 5]*y[4, 6],
 f[{1, 2, 2, 2, 2, 2}] -> y[1, 3]*y[2, 5]*y[4, 6],
 f[{1, 2, 2, 3, 2, 2}] -> y[1, 3]*y[2, 5]*y[4, 6],
 f[{2, 1, 1, 2, 1, 1}] -> (x[1, 6]*x[2, 5]*x[3, 4])/2 -
   (x[1, 5]*x[2, 6]*x[3, 4])/2 - (x[1, 6]*x[2, 4]*x[3, 5])/2 +
   (x[1, 4]*x[2, 6]*x[3, 5])/2 + (x[1, 5]*x[2, 4]*x[3, 6])/2 -
   (x[1, 4]*x[2, 5]*x[3, 6])/2 +
   ((x[2, 6]*x[3, 5] - x[2, 5]*x[3, 6] + x[2, 3]*x[5, 6])*y[1, 4])/4 -
   (y[1, 3]*(x[5, 6]*y[2, 4] + x[4, 5]*y[2, 6]))/2 +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{2, 1, 1, 2, 1, 2}] ->
  (x[1, 6]*x[2, 5]*x[3, 4] - x[1, 5]*x[2, 6]*x[3, 4] -
     x[1, 6]*x[2, 4]*x[3, 5] + x[1, 4]*x[2, 6]*x[3, 5] +
     x[1, 5]*x[2, 4]*x[3, 6] - x[1, 4]*x[2, 5]*x[3, 6])/4 -
   (x[4, 5]*y[1, 3]*y[2, 6])/2 +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{2, 1, 1, 2, 2, 2}] -> y[1, 3]*y[2, 5]*y[4, 6] -
   ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{2, 1, 1, 3, 1, 1}] ->
  (x[1, 6]*x[2, 5]*x[3, 4] - x[1, 5]*x[2, 6]*x[3, 4] -
     x[1, 6]*x[2, 4]*x[3, 5] + x[1, 4]*x[2, 6]*x[3, 5] +
     x[1, 5]*x[2, 4]*x[3, 6] - x[1, 4]*x[2, 5]*x[3, 6])/4 +
   ((x[2, 6]*x[3, 5] - x[2, 5]*x[3, 6] + x[2, 3]*x[5, 6])*y[1, 4])/4 -
   (y[1, 3]*(x[5, 6]*y[2, 4] + x[4, 5]*y[2, 6]))/2 +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{2, 1, 1, 3, 1, 2}] ->
  (x[1, 6]*x[2, 5]*x[3, 4] - x[1, 5]*x[2, 6]*x[3, 4] -
     x[1, 6]*x[2, 4]*x[3, 5] + x[1, 4]*x[2, 6]*x[3, 5] +
     x[1, 5]*x[2, 4]*x[3, 6] - x[1, 4]*x[2, 5]*x[3, 6])/4 -
   (x[4, 5]*y[1, 3]*y[2, 6])/2 +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{2, 1, 1, 3, 2, 1}] ->
  ((x[2, 6]*x[3, 5] - x[2, 5]*x[3, 6] + x[2, 3]*x[5, 6])*y[1, 4])/4 -
   (x[5, 6]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[2, 5]*y[4, 6] -
   ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{2, 1, 1, 3, 2, 2}] -> y[1, 3]*y[2, 5]*y[4, 6] -
   ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{2, 1, 2, 2, 1, 2}] -> -1/2*(x[4, 5]*y[1, 3]*y[2, 6]) +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - (x[1, 2]*y[3, 5]*y[4, 6])/2,
 f[{2, 1, 2, 2, 2, 1}] ->
  (x[1, 6]*x[2, 5]*x[3, 4] - x[1, 5]*x[2, 6]*x[3, 4] -
     x[1, 6]*x[2, 4]*x[3, 5] + x[1, 4]*x[2, 6]*x[3, 5] +
     x[1, 5]*x[2, 4]*x[3, 6] - x[1, 4]*x[2, 5]*x[3, 6])/4 -
   (x[5, 6]*y[1, 3]*y[2, 4])/2 + y[1, 3]*y[2, 5]*y[4, 6] -
   (x[1, 2]*y[3, 5]*y[4, 6])/2, f[{2, 1, 2, 2, 2, 2}] ->
  y[1, 3]*y[2, 5]*y[4, 6] - (x[1, 2]*y[3, 5]*y[4, 6])/2,
 f[{2, 1, 2, 3, 1, 2}] -> -1/2*(x[4, 5]*y[1, 3]*y[2, 6]) +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - (x[1, 2]*y[3, 5]*y[4, 6])/2,
 f[{2, 1, 2, 3, 2, 1}] -> -1/2*(x[5, 6]*y[1, 3]*y[2, 4]) +
   y[1, 3]*y[2, 5]*y[4, 6] - (x[1, 2]*y[3, 5]*y[4, 6])/2,
 f[{2, 1, 2, 3, 2, 2}] -> y[1, 3]*y[2, 5]*y[4, 6] -
   (x[1, 2]*y[3, 5]*y[4, 6])/2, f[{2, 2, 1, 3, 1, 2}] ->
  (x[1, 6]*x[2, 5]*x[3, 4] - x[1, 5]*x[2, 6]*x[3, 4] -
     x[1, 6]*x[2, 4]*x[3, 5] + x[1, 4]*x[2, 6]*x[3, 5] +
     x[1, 5]*x[2, 4]*x[3, 6] - x[1, 4]*x[2, 5]*x[3, 6])/4 -
   (x[4, 5]*y[1, 3]*y[2, 6])/2 - (x[2, 3]*y[1, 5]*y[4, 6])/2 +
   y[1, 3]*y[2, 5]*y[4, 6], f[{2, 2, 1, 3, 2, 2}] ->
  -1/2*(x[2, 3]*y[1, 5]*y[4, 6]) + y[1, 3]*y[2, 5]*y[4, 6],
 f[{2, 2, 2, 2, 2, 2}] -> y[1, 3]*y[2, 5]*y[4, 6],
 f[{2, 2, 2, 3, 2, 2}] -> y[1, 3]*y[2, 5]*y[4, 6],
 f[{3, 1, 1, 3, 1, 1}] ->
  ((x[2, 6]*x[3, 5] - x[2, 5]*x[3, 6] + x[2, 3]*x[5, 6])*y[1, 4])/4 -
   (y[1, 3]*(x[5, 6]*y[2, 4] + x[4, 5]*y[2, 6]))/2 +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{3, 1, 1, 3, 1, 2}] -> -1/2*(x[4, 5]*y[1, 3]*y[2, 6]) +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{3, 1, 1, 3, 2, 2}] -> y[1, 3]*y[2, 5]*y[4, 6] -
   ((x[2, 3]*y[1, 5] + x[1, 2]*y[3, 5])*y[4, 6])/2,
 f[{3, 1, 2, 3, 1, 2}] -> -1/2*(x[4, 5]*y[1, 3]*y[2, 6]) +
   ((x[1, 5]*x[2, 4] - x[1, 4]*x[2, 5] + x[1, 2]*x[4, 5])*y[3, 6])/4 +
   y[1, 3]*y[2, 5]*y[4, 6] - (x[1, 2]*y[3, 5]*y[4, 6])/2,
 f[{3, 1, 2, 3, 2, 1}] -> -1/2*(x[5, 6]*y[1, 3]*y[2, 4]) +
   y[1, 3]*y[2, 5]*y[4, 6] - (x[1, 2]*y[3, 5]*y[4, 6])/2,
 f[{3, 1, 2, 3, 2, 2}] -> y[1, 3]*y[2, 5]*y[4, 6] -
   (x[1, 2]*y[3, 5]*y[4, 6])/2, f[{3, 2, 2, 3, 2, 2}] ->
  y[1, 3]*y[2, 5]*y[4, 6], f[{0, 1, 1, 0, 1, 1, 1}] ->
  (x[1, 3]*x[2, b]*(x[1, 6]*x[3, 5] + x[1, 5]*x[3, 6] - x[1, 3]*x[5, 6]))/2 +
   (x[2, b]*((-(x[1, 6]*x[3, 5]) + x[1, 5]*x[3, 6] + x[1, 3]*x[5, 6])*
       y[1, 3] - 2*x[1, 3]*y[1, 5]*y[3, 6]))/2,
 f[{0, 1, 1, 0, 1, 1, 2}] ->
  (x[2, b]*((-(x[1, 6]*x[3, 5]) + x[1, 5]*x[3, 6] + x[1, 3]*x[5, 6])*
      y[1, 3] - 2*x[1, 3]*y[1, 5]*y[3, 6]))/2,
 f[{0, 1, 1, 0, 1, 2, 1}] ->
  (x[1, 3]*x[2, b]*(x[1, 6]*x[3, 5] + x[1, 5]*x[3, 6] - x[1, 3]*x[5, 6]))/2 -
   x[1, 3]*x[2, b]*y[1, 5]*y[3, 6], f[{0, 1, 1, 0, 1, 2, 2}] ->
  -(x[1, 3]*x[2, b]*y[1, 5]*y[3, 6]), f[{0, 1, 1, 0, 2, 1, 2}] ->
  (x[2, b]*((-(x[1, 6]*x[3, 5]) + x[1, 5]*x[3, 6] + x[1, 3]*x[5, 6])*
      y[1, 3] - 2*x[1, 3]*y[1, 5]*y[3, 6]))/2,
 f[{0, 1, 1, 0, 2, 2, 2}] -> -(x[1, 3]*x[2, b]*y[1, 5]*y[3, 6]),
 f[{0, 1, 1, 1, 1, 1, 1}] ->
  (x[1, 4]*x[1, 6]*x[2, b]*x[3, 5] - x[1, 4]*x[1, 5]*x[2, b]*x[3, 6] -
     x[1, 4]*x[1, 6]*x[2, 5]*x[3, b] + x[1, 4]*x[1, 5]*x[2, 6]*x[3, b] -
     x[1, 3]*x[1, 6]*x[2, b]*x[4, 5] + x[1, 2]*x[1, 6]*x[3, b]*x[4, 5] +
     x[1, 3]*x[1, 5]*x[2, b]*x[4, 6] - x[1, 2]*x[1, 5]*x[3, b]*x[4, 6])/4 +
   ((x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*(x[1, 6]*x[4, 5] + x[1, 5]*x[4, 6] -
      x[1, 4]*x[5, 6]))/4 -
   ((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4])/4 +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 1, 1, 1, 2}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 1, 1, 2, 1}] ->
  (x[1, 4]*x[1, 6]*x[2, b]*x[3, 5] - x[1, 4]*x[1, 5]*x[2, b]*x[3, 6] -
     x[1, 4]*x[1, 6]*x[2, 5]*x[3, b] + x[1, 4]*x[1, 5]*x[2, 6]*x[3, b] -
     x[1, 3]*x[1, 6]*x[2, b]*x[4, 5] + x[1, 2]*x[1, 6]*x[3, b]*x[4, 5] +
     x[1, 3]*x[1, 5]*x[2, b]*x[4, 6] - x[1, 2]*x[1, 5]*x[3, b]*x[4, 6])/4 +
   ((x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*(x[1, 6]*x[4, 5] + x[1, 5]*x[4, 6] -
      x[1, 4]*x[5, 6]))/4 + ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*
     y[4, 6])/2, f[{0, 1, 1, 1, 1, 2, 2}] ->
  ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 1, 2, 1, 1}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 1, 2, 1, 2}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 1, 2, 2, 1}] -> ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*
    y[4, 6])/2, f[{0, 1, 1, 1, 2, 2, 2}] ->
  ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 2, 1, 1, 1}] ->
  ((x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*(x[1, 6]*x[4, 5] + x[1, 5]*x[4, 6] -
      x[1, 4]*x[5, 6]))/4 -
   ((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4])/4 +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 2, 1, 1, 2}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 2, 1, 2, 1}] ->
  ((x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*(x[1, 6]*x[4, 5] + x[1, 5]*x[4, 6] -
      x[1, 4]*x[5, 6]))/4 + ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*
     y[4, 6])/2, f[{0, 1, 1, 2, 1, 2, 2}] ->
  ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 2, 2, 1, 1}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 2, 2, 1, 2}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 2, 2, 2, 1}] -> ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*
    y[4, 6])/2, f[{0, 1, 1, 2, 2, 2, 2}] ->
  ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 3, 1, 1, 1}] ->
  ((x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*(x[1, 6]*x[4, 5] + x[1, 5]*x[4, 6] -
      x[1, 4]*x[5, 6]))/4 -
   ((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4])/4 +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 3, 1, 1, 2}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 3, 1, 2, 1}] ->
  ((x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*(x[1, 6]*x[4, 5] + x[1, 5]*x[4, 6] -
      x[1, 4]*x[5, 6]))/4 + ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*
     y[4, 6])/2, f[{0, 1, 1, 3, 1, 2, 2}] ->
  ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 3, 2, 1, 1}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 3, 2, 1, 2}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 1, 3, 2, 2, 1}] -> ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*
    y[4, 6])/2, f[{0, 1, 1, 3, 2, 2, 2}] ->
  ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 1, 2, 0, 1, 1, 1}] ->
  (x[1, 3]*x[2, b]*(x[1, 6]*x[3, 5] + x[1, 5]*x[3, 6] - x[1, 3]*x[5, 6]))/4 +
   (x[2, b]*((-(x[1, 6]*x[3, 5]) + x[1, 5]*x[3, 6] + x[1, 3]*x[5, 6])*
       y[1, 3] - 2*x[1, 3]*y[1, 5]*y[3, 6]))/4,
 f[{0, 1, 2, 0, 1, 1, 2}] ->
  (x[2, b]*((-(x[1, 6]*x[3, 5]) + x[1, 5]*x[3, 6] + x[1, 3]*x[5, 6])*
      y[1, 3] - 2*x[1, 3]*y[1, 5]*y[3, 6]))/4,
 f[{0, 1, 2, 0, 1, 2, 1}] ->
  (x[1, 3]*x[2, b]*(x[1, 6]*x[3, 5] + x[1, 5]*x[3, 6] - x[1, 3]*x[5, 6]))/4 -
   (x[1, 3]*x[2, b]*y[1, 5]*y[3, 6])/2, f[{0, 1, 2, 0, 1, 2, 2}] ->
  -1/2*(x[1, 3]*x[2, b]*y[1, 5]*y[3, 6]), f[{0, 1, 2, 0, 2, 1, 1}] ->
  (x[2, b]*((-(x[1, 6]*x[3, 5]) + x[1, 5]*x[3, 6] + x[1, 3]*x[5, 6])*
      y[1, 3] - 2*x[1, 3]*y[1, 5]*y[3, 6]))/4,
 f[{0, 1, 2, 0, 2, 1, 2}] ->
  (x[2, b]*((-(x[1, 6]*x[3, 5]) + x[1, 5]*x[3, 6] + x[1, 3]*x[5, 6])*
      y[1, 3] - 2*x[1, 3]*y[1, 5]*y[3, 6]))/4,
 f[{0, 1, 2, 0, 2, 2, 1}] -> -1/2*(x[1, 3]*x[2, b]*y[1, 5]*y[3, 6]),
 f[{0, 1, 2, 0, 2, 2, 2}] -> -1/2*(x[1, 3]*x[2, b]*y[1, 5]*y[3, 6]),
 f[{0, 1, 2, 1, 1, 1, 1}] -> (x[1, 4]*x[1, 6]*x[2, b]*x[3, 5] -
    x[1, 4]*x[1, 5]*x[2, b]*x[3, 6] - x[1, 4]*x[1, 6]*x[2, 5]*x[3, b] +
    x[1, 4]*x[1, 5]*x[2, 6]*x[3, b] - x[1, 3]*x[1, 6]*x[2, b]*x[4, 5] +
    x[1, 2]*x[1, 6]*x[3, b]*x[4, 5] + x[1, 3]*x[1, 5]*x[2, b]*x[4, 6] -
    x[1, 2]*x[1, 5]*x[3, b]*x[4, 6])/4, f[{0, 1, 2, 1, 1, 1, 2}] -> 0,
 f[{0, 1, 2, 1, 1, 2, 1}] -> (x[1, 4]*x[1, 6]*x[2, b]*x[3, 5] -
    x[1, 4]*x[1, 5]*x[2, b]*x[3, 6] - x[1, 4]*x[1, 6]*x[2, 5]*x[3, b] +
    x[1, 4]*x[1, 5]*x[2, 6]*x[3, b] - x[1, 3]*x[1, 6]*x[2, b]*x[4, 5] +
    x[1, 2]*x[1, 6]*x[3, b]*x[4, 5] + x[1, 3]*x[1, 5]*x[2, b]*x[4, 6] -
    x[1, 2]*x[1, 5]*x[3, b]*x[4, 6])/4, f[{0, 1, 2, 1, 1, 2, 2}] -> 0,
 f[{0, 1, 2, 1, 2, 1, 1}] -> 0, f[{0, 1, 2, 1, 2, 1, 2}] -> 0,
 f[{0, 1, 2, 1, 2, 2, 1}] -> 0, f[{0, 1, 2, 1, 2, 2, 2}] -> 0,
 f[{0, 1, 2, 2, 1, 1, 1}] -> 0, f[{0, 1, 2, 2, 1, 1, 2}] -> 0,
 f[{0, 1, 2, 2, 1, 2, 1}] -> 0, f[{0, 1, 2, 2, 1, 2, 2}] -> 0,
 f[{0, 1, 2, 2, 2, 1, 1}] -> 0, f[{0, 1, 2, 2, 2, 1, 2}] -> 0,
 f[{0, 1, 2, 2, 2, 2, 1}] -> 0, f[{0, 1, 2, 2, 2, 2, 2}] -> 0,
 f[{0, 1, 2, 3, 1, 1, 1}] -> 0, f[{0, 1, 2, 3, 1, 1, 2}] -> 0,
 f[{0, 1, 2, 3, 1, 2, 1}] -> 0, f[{0, 1, 2, 3, 1, 2, 2}] -> 0,
 f[{0, 1, 2, 3, 2, 1, 1}] -> 0, f[{0, 1, 2, 3, 2, 1, 2}] -> 0,
 f[{0, 1, 2, 3, 2, 2, 1}] -> 0, f[{0, 1, 2, 3, 2, 2, 2}] -> 0,
 f[{0, 2, 1, 1, 1, 1, 1}] ->
  ((x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*(x[1, 6]*x[4, 5] + x[1, 5]*x[4, 6] -
      x[1, 4]*x[5, 6]))/4 -
   ((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4])/4 +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 1, 1, 1, 2}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 1, 1, 2, 1}] ->
  ((x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*(x[1, 6]*x[4, 5] + x[1, 5]*x[4, 6] -
      x[1, 4]*x[5, 6]))/4 + ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*
     y[4, 6])/2, f[{0, 2, 1, 1, 1, 2, 2}] ->
  ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 1, 2, 1, 1}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 1, 2, 1, 2}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 1, 2, 2, 1}] -> ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*
    y[4, 6])/2, f[{0, 2, 1, 1, 2, 2, 2}] ->
  ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 2, 1, 1, 1}] ->
  ((x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*(x[1, 6]*x[4, 5] + x[1, 5]*x[4, 6] -
      x[1, 4]*x[5, 6]))/4 -
   ((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4])/4 +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 2, 1, 1, 2}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 2, 1, 2, 1}] ->
  ((x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*(x[1, 6]*x[4, 5] + x[1, 5]*x[4, 6] -
      x[1, 4]*x[5, 6]))/4 + ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*
     y[4, 6])/2, f[{0, 2, 1, 2, 1, 2, 2}] ->
  ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 2, 2, 1, 1}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 2, 2, 1, 2}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 2, 2, 2, 1}] -> ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*
    y[4, 6])/2, f[{0, 2, 1, 2, 2, 2, 2}] ->
  ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 3, 1, 1, 1}] ->
  ((x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*(x[1, 6]*x[4, 5] + x[1, 5]*x[4, 6] -
      x[1, 4]*x[5, 6]))/4 -
   ((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4])/4 +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 3, 1, 1, 2}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 3, 1, 2, 1}] ->
  ((x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*(x[1, 6]*x[4, 5] + x[1, 5]*x[4, 6] -
      x[1, 4]*x[5, 6]))/4 + ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*
     y[4, 6])/2, f[{0, 2, 1, 3, 1, 2, 2}] ->
  ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 3, 2, 1, 1}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 3, 2, 1, 2}] ->
  -1/4*((x[1, 6]*x[2, b]*x[3, 5] - x[1, 5]*x[2, b]*x[3, 6] -
      x[1, 6]*x[2, 5]*x[3, b] + x[1, 5]*x[2, 6]*x[3, b] -
      (x[1, 3]*x[2, b] - x[1, 2]*x[3, b])*x[5, 6])*y[1, 4]) +
   ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 1, 3, 2, 2, 1}] -> ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*
    y[4, 6])/2, f[{0, 2, 1, 3, 2, 2, 2}] ->
  ((-(x[1, 3]*x[2, b]) + x[1, 2]*x[3, b])*y[1, 5]*y[4, 6])/2,
 f[{0, 2, 2, 0, 1, 1, 1}] -> 0, f[{0, 2, 2, 0, 1, 1, 2}] -> 0,
 f[{0, 2, 2, 0, 1, 2, 1}] -> 0, f[{0, 2, 2, 0, 1, 2, 2}] -> 0,
 f[{0, 2, 2, 0, 2, 1, 2}] -> 0, f[{0, 2, 2, 0, 2, 2, 2}] -> 0,
 f[{0, 2, 2, 1, 1, 1, 1}] -> 0, f[{0, 2, 2, 1, 1, 1, 2}] -> 0,
 f[{0, 2, 2, 1, 1, 2, 1}] -> 0, f[{0, 2, 2, 1, 1, 2, 2}] -> 0,
 f[{0, 2, 2, 1, 2, 1, 1}] -> 0, f[{0, 2, 2, 1, 2, 1, 2}] -> 0,
 f[{0, 2, 2, 1, 2, 2, 1}] -> 0, f[{0, 2, 2, 1, 2, 2, 2}] -> 0,
 f[{0, 2, 2, 2, 1, 1, 1}] -> 0, f[{0, 2, 2, 2, 1, 1, 2}] -> 0,
 f[{0, 2, 2, 2, 1, 2, 1}] -> 0, f[{0, 2, 2, 2, 1, 2, 2}] -> 0,
 f[{0, 2, 2, 2, 2, 1, 1}] -> 0, f[{0, 2, 2, 2, 2, 1, 2}] -> 0,
 f[{0, 2, 2, 2, 2, 2, 1}] -> 0, f[{0, 2, 2, 2, 2, 2, 2}] -> 0,
 f[{0, 2, 2, 3, 1, 1, 1}] -> 0, f[{0, 2, 2, 3, 1, 1, 2}] -> 0,
 f[{0, 2, 2, 3, 1, 2, 1}] -> 0, f[{0, 2, 2, 3, 1, 2, 2}] -> 0,
 f[{0, 2, 2, 3, 2, 1, 1}] -> 0, f[{0, 2, 2, 3, 2, 1, 2}] -> 0,
 f[{0, 2, 2, 3, 2, 2, 1}] -> 0, f[{0, 2, 2, 3, 2, 2, 2}] -> 0,
 f[{1, 1, 1, 1, 1, 1, 1}] -> (-(x[1, b]*x[2, 7]*x[3, 6]*x[4, 5]) +
    x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] + x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] -
    x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] - x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] +
    x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] -
    x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] +
    x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] -
    x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] - 2*x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] +
    2*x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] + 2*x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] -
    2*x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] - 2*x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] +
    2*x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] + x[1, b]*x[2, 6]*x[3, 4]*x[5, 7] -
    x[1, 6]*x[2, b]*x[3, 4]*x[5, 7] - x[1, b]*x[2, 4]*x[3, 6]*x[5, 7] +
    x[1, 4]*x[2, b]*x[3, 6]*x[5, 7] + x[1, 6]*x[2, 4]*x[3, b]*x[5, 7] -
    x[1, 4]*x[2, 6]*x[3, b]*x[5, 7] - x[1, b]*x[2, 5]*x[3, 4]*x[6, 7] +
    x[1, 5]*x[2, b]*x[3, 4]*x[6, 7] + x[1, b]*x[2, 4]*x[3, 5]*x[6, 7] -
    x[1, 4]*x[2, b]*x[3, 5]*x[6, 7] - x[1, 5]*x[2, 4]*x[3, b]*x[6, 7] +
    x[1, 4]*x[2, 5]*x[3, b]*x[6, 7])/4, f[{1, 1, 1, 1, 1, 1, 2}] -> 0,
 f[{1, 1, 1, 1, 1, 2, 1}] -> (-(x[1, b]*x[2, 7]*x[3, 6]*x[4, 5]) +
    x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] + x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] -
    x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] - x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] +
    x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] -
    x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] +
    x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] -
    x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] - 2*x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] +
    2*x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] + 2*x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] -
    2*x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] - 2*x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] +
    2*x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] + x[1, b]*x[2, 6]*x[3, 4]*x[5, 7] -
    x[1, 6]*x[2, b]*x[3, 4]*x[5, 7] - x[1, b]*x[2, 4]*x[3, 6]*x[5, 7] +
    x[1, 4]*x[2, b]*x[3, 6]*x[5, 7] + x[1, 6]*x[2, 4]*x[3, b]*x[5, 7] -
    x[1, 4]*x[2, 6]*x[3, b]*x[5, 7] - x[1, b]*x[2, 5]*x[3, 4]*x[6, 7] +
    x[1, 5]*x[2, b]*x[3, 4]*x[6, 7] + x[1, b]*x[2, 4]*x[3, 5]*x[6, 7] -
    x[1, 4]*x[2, b]*x[3, 5]*x[6, 7] - x[1, 5]*x[2, 4]*x[3, b]*x[6, 7] +
    x[1, 4]*x[2, 5]*x[3, b]*x[6, 7])/4, f[{1, 1, 1, 1, 1, 2, 2}] -> 0,
 f[{1, 1, 1, 1, 2, 1, 2}] -> 0, f[{1, 1, 1, 1, 2, 2, 2}] -> 0,
 f[{1, 1, 1, 2, 1, 1, 1}] -> (-(x[1, b]*x[2, 6]*x[3, 5]*x[4, 7]) +
    x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] + x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] -
    x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] - x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] +
    x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] + x[1, b]*x[2, 6]*x[3, 4]*x[5, 7] -
    x[1, 6]*x[2, b]*x[3, 4]*x[5, 7] - x[1, b]*x[2, 4]*x[3, 6]*x[5, 7] +
    x[1, 4]*x[2, b]*x[3, 6]*x[5, 7] + x[1, 6]*x[2, 4]*x[3, b]*x[5, 7] -
    x[1, 4]*x[2, 6]*x[3, b]*x[5, 7] - x[1, b]*x[2, 5]*x[3, 4]*x[6, 7] +
    x[1, 5]*x[2, b]*x[3, 4]*x[6, 7] + x[1, b]*x[2, 4]*x[3, 5]*x[6, 7] -
    x[1, 4]*x[2, b]*x[3, 5]*x[6, 7] - x[1, 5]*x[2, 4]*x[3, b]*x[6, 7] +
    x[1, 4]*x[2, 5]*x[3, b]*x[6, 7])/4, f[{1, 1, 1, 2, 1, 1, 2}] -> 0,
 f[{1, 1, 1, 2, 1, 2, 1}] -> (-(x[1, b]*x[2, 6]*x[3, 5]*x[4, 7]) +
    x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] + x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] -
    x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] - x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] +
    x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] + x[1, b]*x[2, 6]*x[3, 4]*x[5, 7] -
    x[1, 6]*x[2, b]*x[3, 4]*x[5, 7] - x[1, b]*x[2, 4]*x[3, 6]*x[5, 7] +
    x[1, 4]*x[2, b]*x[3, 6]*x[5, 7] + x[1, 6]*x[2, 4]*x[3, b]*x[5, 7] -
    x[1, 4]*x[2, 6]*x[3, b]*x[5, 7] - x[1, b]*x[2, 5]*x[3, 4]*x[6, 7] +
    x[1, 5]*x[2, b]*x[3, 4]*x[6, 7] + x[1, b]*x[2, 4]*x[3, 5]*x[6, 7] -
    x[1, 4]*x[2, b]*x[3, 5]*x[6, 7] - x[1, 5]*x[2, 4]*x[3, b]*x[6, 7] +
    x[1, 4]*x[2, 5]*x[3, b]*x[6, 7])/4, f[{1, 1, 1, 2, 1, 2, 2}] -> 0,
 f[{1, 1, 1, 2, 2, 1, 1}] -> 0, f[{1, 1, 1, 2, 2, 1, 2}] -> 0,
 f[{1, 1, 1, 2, 2, 2, 1}] -> 0, f[{1, 1, 1, 2, 2, 2, 2}] -> 0,
 f[{1, 1, 1, 3, 1, 1, 1}] -> (-(x[1, b]*x[2, 6]*x[3, 5]*x[4, 7]) +
    x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] + x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] -
    x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] - x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] +
    x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] + x[1, b]*x[2, 6]*x[3, 4]*x[5, 7] -
    x[1, 6]*x[2, b]*x[3, 4]*x[5, 7] - x[1, b]*x[2, 4]*x[3, 6]*x[5, 7] +
    x[1, 4]*x[2, b]*x[3, 6]*x[5, 7] + x[1, 6]*x[2, 4]*x[3, b]*x[5, 7] -
    x[1, 4]*x[2, 6]*x[3, b]*x[5, 7] - x[1, b]*x[2, 5]*x[3, 4]*x[6, 7] +
    x[1, 5]*x[2, b]*x[3, 4]*x[6, 7] + x[1, b]*x[2, 4]*x[3, 5]*x[6, 7] -
    x[1, 4]*x[2, b]*x[3, 5]*x[6, 7] - x[1, 5]*x[2, 4]*x[3, b]*x[6, 7] +
    x[1, 4]*x[2, 5]*x[3, b]*x[6, 7])/4, f[{1, 1, 1, 3, 1, 1, 2}] -> 0,
 f[{1, 1, 1, 3, 1, 2, 1}] -> (-(x[1, b]*x[2, 6]*x[3, 5]*x[4, 7]) +
    x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] + x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] -
    x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] - x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] +
    x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] + x[1, b]*x[2, 6]*x[3, 4]*x[5, 7] -
    x[1, 6]*x[2, b]*x[3, 4]*x[5, 7] - x[1, b]*x[2, 4]*x[3, 6]*x[5, 7] +
    x[1, 4]*x[2, b]*x[3, 6]*x[5, 7] + x[1, 6]*x[2, 4]*x[3, b]*x[5, 7] -
    x[1, 4]*x[2, 6]*x[3, b]*x[5, 7] - x[1, b]*x[2, 5]*x[3, 4]*x[6, 7] +
    x[1, 5]*x[2, b]*x[3, 4]*x[6, 7] + x[1, b]*x[2, 4]*x[3, 5]*x[6, 7] -
    x[1, 4]*x[2, b]*x[3, 5]*x[6, 7] - x[1, 5]*x[2, 4]*x[3, b]*x[6, 7] +
    x[1, 4]*x[2, 5]*x[3, b]*x[6, 7])/4, f[{1, 1, 1, 3, 1, 2, 2}] -> 0,
 f[{1, 1, 1, 3, 2, 1, 1}] -> 0, f[{1, 1, 1, 3, 2, 1, 2}] -> 0,
 f[{1, 1, 1, 3, 2, 2, 1}] -> 0, f[{1, 1, 1, 3, 2, 2, 2}] -> 0,
 f[{1, 1, 2, 1, 1, 1, 1}] -> (-(x[1, b]*x[2, 7]*x[3, 6]*x[4, 5]) +
    x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] + x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] -
    x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] - x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] +
    x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] -
    x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] +
    x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] -
    x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] - x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] +
    x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] + x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] -
    x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] - x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] +
    x[1, 5]*x[2, 6]*x[3, b]*x[4, 7])/4, f[{1, 1, 2, 1, 1, 1, 2}] -> 0,
 f[{1, 1, 2, 1, 1, 2, 1}] -> (-(x[1, b]*x[2, 7]*x[3, 6]*x[4, 5]) +
    x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] + x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] -
    x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] - x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] +
    x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] -
    x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] +
    x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] -
    x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] - x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] +
    x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] + x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] -
    x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] - x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] +
    x[1, 5]*x[2, 6]*x[3, b]*x[4, 7])/4, f[{1, 1, 2, 1, 1, 2, 2}] -> 0,
 f[{1, 1, 2, 1, 2, 1, 1}] -> 0, f[{1, 1, 2, 1, 2, 1, 2}] -> 0,
 f[{1, 1, 2, 1, 2, 2, 1}] -> 0, f[{1, 1, 2, 1, 2, 2, 2}] -> 0,
 f[{1, 1, 2, 2, 1, 1, 1}] -> 0, f[{1, 1, 2, 2, 1, 1, 2}] -> 0,
 f[{1, 1, 2, 2, 1, 2, 1}] -> 0, f[{1, 1, 2, 2, 1, 2, 2}] -> 0,
 f[{1, 1, 2, 2, 2, 1, 1}] -> 0, f[{1, 1, 2, 2, 2, 1, 2}] -> 0,
 f[{1, 1, 2, 2, 2, 2, 1}] -> 0, f[{1, 1, 2, 2, 2, 2, 2}] -> 0,
 f[{1, 1, 2, 3, 1, 1, 1}] -> 0, f[{1, 1, 2, 3, 1, 1, 2}] -> 0,
 f[{1, 1, 2, 3, 1, 2, 1}] -> 0, f[{1, 1, 2, 3, 1, 2, 2}] -> 0,
 f[{1, 1, 2, 3, 2, 1, 1}] -> 0, f[{1, 1, 2, 3, 2, 1, 2}] -> 0,
 f[{1, 1, 2, 3, 2, 2, 1}] -> 0, f[{1, 1, 2, 3, 2, 2, 2}] -> 0,
 f[{1, 2, 1, 2, 1, 1, 1}] -> (-(x[1, b]*x[2, 6]*x[3, 5]*x[4, 7]) +
    x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] + x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] -
    x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] - x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] +
    x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] + x[1, b]*x[2, 6]*x[3, 4]*x[5, 7] -
    x[1, 6]*x[2, b]*x[3, 4]*x[5, 7] - x[1, b]*x[2, 4]*x[3, 6]*x[5, 7] +
    x[1, 4]*x[2, b]*x[3, 6]*x[5, 7] + x[1, 6]*x[2, 4]*x[3, b]*x[5, 7] -
    x[1, 4]*x[2, 6]*x[3, b]*x[5, 7] - x[1, b]*x[2, 5]*x[3, 4]*x[6, 7] +
    x[1, 5]*x[2, b]*x[3, 4]*x[6, 7] + x[1, b]*x[2, 4]*x[3, 5]*x[6, 7] -
    x[1, 4]*x[2, b]*x[3, 5]*x[6, 7] - x[1, 5]*x[2, 4]*x[3, b]*x[6, 7] +
    x[1, 4]*x[2, 5]*x[3, b]*x[6, 7])/4, f[{1, 2, 1, 2, 1, 1, 2}] -> 0,
 f[{1, 2, 1, 2, 1, 2, 1}] -> (-(x[1, b]*x[2, 6]*x[3, 5]*x[4, 7]) +
    x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] + x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] -
    x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] - x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] +
    x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] + x[1, b]*x[2, 6]*x[3, 4]*x[5, 7] -
    x[1, 6]*x[2, b]*x[3, 4]*x[5, 7] - x[1, b]*x[2, 4]*x[3, 6]*x[5, 7] +
    x[1, 4]*x[2, b]*x[3, 6]*x[5, 7] + x[1, 6]*x[2, 4]*x[3, b]*x[5, 7] -
    x[1, 4]*x[2, 6]*x[3, b]*x[5, 7] - x[1, b]*x[2, 5]*x[3, 4]*x[6, 7] +
    x[1, 5]*x[2, b]*x[3, 4]*x[6, 7] + x[1, b]*x[2, 4]*x[3, 5]*x[6, 7] -
    x[1, 4]*x[2, b]*x[3, 5]*x[6, 7] - x[1, 5]*x[2, 4]*x[3, b]*x[6, 7] +
    x[1, 4]*x[2, 5]*x[3, b]*x[6, 7])/4, f[{1, 2, 1, 2, 1, 2, 2}] -> 0,
 f[{1, 2, 1, 2, 2, 1, 1}] -> 0, f[{1, 2, 1, 2, 2, 1, 2}] -> 0,
 f[{1, 2, 1, 2, 2, 2, 1}] -> 0, f[{1, 2, 1, 2, 2, 2, 2}] -> 0,
 f[{1, 2, 1, 3, 1, 1, 1}] -> (-(x[1, b]*x[2, 6]*x[3, 5]*x[4, 7]) +
    x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] + x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] -
    x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] - x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] +
    x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] + x[1, b]*x[2, 6]*x[3, 4]*x[5, 7] -
    x[1, 6]*x[2, b]*x[3, 4]*x[5, 7] - x[1, b]*x[2, 4]*x[3, 6]*x[5, 7] +
    x[1, 4]*x[2, b]*x[3, 6]*x[5, 7] + x[1, 6]*x[2, 4]*x[3, b]*x[5, 7] -
    x[1, 4]*x[2, 6]*x[3, b]*x[5, 7] - x[1, b]*x[2, 5]*x[3, 4]*x[6, 7] +
    x[1, 5]*x[2, b]*x[3, 4]*x[6, 7] + x[1, b]*x[2, 4]*x[3, 5]*x[6, 7] -
    x[1, 4]*x[2, b]*x[3, 5]*x[6, 7] - x[1, 5]*x[2, 4]*x[3, b]*x[6, 7] +
    x[1, 4]*x[2, 5]*x[3, b]*x[6, 7])/4, f[{1, 2, 1, 3, 1, 1, 2}] -> 0,
 f[{1, 2, 1, 3, 1, 2, 1}] -> (-(x[1, b]*x[2, 6]*x[3, 5]*x[4, 7]) +
    x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] + x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] -
    x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] - x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] +
    x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] + x[1, b]*x[2, 6]*x[3, 4]*x[5, 7] -
    x[1, 6]*x[2, b]*x[3, 4]*x[5, 7] - x[1, b]*x[2, 4]*x[3, 6]*x[5, 7] +
    x[1, 4]*x[2, b]*x[3, 6]*x[5, 7] + x[1, 6]*x[2, 4]*x[3, b]*x[5, 7] -
    x[1, 4]*x[2, 6]*x[3, b]*x[5, 7] - x[1, b]*x[2, 5]*x[3, 4]*x[6, 7] +
    x[1, 5]*x[2, b]*x[3, 4]*x[6, 7] + x[1, b]*x[2, 4]*x[3, 5]*x[6, 7] -
    x[1, 4]*x[2, b]*x[3, 5]*x[6, 7] - x[1, 5]*x[2, 4]*x[3, b]*x[6, 7] +
    x[1, 4]*x[2, 5]*x[3, b]*x[6, 7])/4, f[{1, 2, 1, 3, 1, 2, 2}] -> 0,
 f[{1, 2, 1, 3, 2, 1, 1}] -> 0, f[{1, 2, 1, 3, 2, 1, 2}] -> 0,
 f[{1, 2, 1, 3, 2, 2, 1}] -> 0, f[{1, 2, 1, 3, 2, 2, 2}] -> 0,
 f[{1, 2, 2, 1, 1, 1, 1}] -> 0, f[{1, 2, 2, 1, 1, 1, 2}] -> 0,
 f[{1, 2, 2, 1, 1, 2, 1}] -> 0, f[{1, 2, 2, 1, 1, 2, 2}] -> 0,
 f[{1, 2, 2, 1, 2, 1, 2}] -> 0, f[{1, 2, 2, 1, 2, 2, 2}] -> 0,
 f[{1, 2, 2, 2, 1, 1, 1}] -> 0, f[{1, 2, 2, 2, 1, 1, 2}] -> 0,
 f[{1, 2, 2, 2, 1, 2, 1}] -> 0, f[{1, 2, 2, 2, 1, 2, 2}] -> 0,
 f[{1, 2, 2, 2, 2, 1, 1}] -> 0, f[{1, 2, 2, 2, 2, 1, 2}] -> 0,
 f[{1, 2, 2, 2, 2, 2, 1}] -> 0, f[{1, 2, 2, 2, 2, 2, 2}] -> 0,
 f[{1, 2, 2, 3, 1, 1, 1}] -> 0, f[{1, 2, 2, 3, 1, 1, 2}] -> 0,
 f[{1, 2, 2, 3, 1, 2, 1}] -> 0, f[{1, 2, 2, 3, 1, 2, 2}] -> 0,
 f[{1, 2, 2, 3, 2, 1, 1}] -> 0, f[{1, 2, 2, 3, 2, 1, 2}] -> 0,
 f[{1, 2, 2, 3, 2, 2, 1}] -> 0, f[{1, 2, 2, 3, 2, 2, 2}] -> 0,
 f[{2, 1, 1, 2, 1, 1, 1}] -> 0, f[{2, 1, 1, 2, 1, 1, 2}] -> 0,
 f[{2, 1, 1, 2, 1, 2, 1}] -> 0, f[{2, 1, 1, 2, 1, 2, 2}] -> 0,
 f[{2, 1, 1, 2, 2, 1, 2}] -> 0, f[{2, 1, 1, 2, 2, 2, 2}] -> 0,
 f[{2, 1, 1, 3, 1, 1, 1}] -> 0, f[{2, 1, 1, 3, 1, 1, 2}] -> 0,
 f[{2, 1, 1, 3, 1, 2, 1}] -> 0, f[{2, 1, 1, 3, 1, 2, 2}] -> 0,
 f[{2, 1, 1, 3, 2, 1, 1}] -> 0, f[{2, 1, 1, 3, 2, 1, 2}] -> 0,
 f[{2, 1, 1, 3, 2, 2, 1}] -> 0, f[{2, 1, 1, 3, 2, 2, 2}] -> 0,
 f[{2, 1, 2, 2, 1, 1, 1}] -> 0, f[{2, 1, 2, 2, 1, 1, 2}] -> 0,
 f[{2, 1, 2, 2, 1, 2, 1}] -> 0, f[{2, 1, 2, 2, 1, 2, 2}] -> 0,
 f[{2, 1, 2, 2, 2, 1, 1}] -> 0, f[{2, 1, 2, 2, 2, 1, 2}] -> 0,
 f[{2, 1, 2, 2, 2, 2, 1}] -> 0, f[{2, 1, 2, 2, 2, 2, 2}] -> 0,
 f[{2, 1, 2, 3, 1, 1, 1}] -> 0, f[{2, 1, 2, 3, 1, 1, 2}] -> 0,
 f[{2, 1, 2, 3, 1, 2, 1}] -> 0, f[{2, 1, 2, 3, 1, 2, 2}] -> 0,
 f[{2, 1, 2, 3, 2, 1, 1}] -> 0, f[{2, 1, 2, 3, 2, 1, 2}] -> 0,
 f[{2, 1, 2, 3, 2, 2, 1}] -> 0, f[{2, 1, 2, 3, 2, 2, 2}] -> 0,
 f[{2, 2, 1, 3, 1, 1, 1}] -> 0, f[{2, 2, 1, 3, 1, 1, 2}] -> 0,
 f[{2, 2, 1, 3, 1, 2, 1}] -> 0, f[{2, 2, 1, 3, 1, 2, 2}] -> 0,
 f[{2, 2, 1, 3, 2, 1, 1}] -> 0, f[{2, 2, 1, 3, 2, 1, 2}] -> 0,
 f[{2, 2, 1, 3, 2, 2, 1}] -> 0, f[{2, 2, 1, 3, 2, 2, 2}] -> 0,
 f[{2, 2, 2, 2, 1, 1, 1}] -> 0, f[{2, 2, 2, 2, 1, 1, 2}] -> 0,
 f[{2, 2, 2, 2, 1, 2, 1}] -> 0, f[{2, 2, 2, 2, 1, 2, 2}] -> 0,
 f[{2, 2, 2, 2, 2, 1, 2}] -> 0, f[{2, 2, 2, 2, 2, 2, 2}] -> 0,
 f[{2, 2, 2, 3, 1, 1, 1}] -> 0, f[{2, 2, 2, 3, 1, 1, 2}] -> 0,
 f[{2, 2, 2, 3, 1, 2, 1}] -> 0, f[{2, 2, 2, 3, 1, 2, 2}] -> 0,
 f[{2, 2, 2, 3, 2, 1, 1}] -> 0, f[{2, 2, 2, 3, 2, 1, 2}] -> 0,
 f[{2, 2, 2, 3, 2, 2, 1}] -> 0, f[{2, 2, 2, 3, 2, 2, 2}] -> 0,
 f[{3, 1, 1, 3, 1, 1, 1}] -> 0, f[{3, 1, 1, 3, 1, 1, 2}] -> 0,
 f[{3, 1, 1, 3, 1, 2, 1}] -> 0, f[{3, 1, 1, 3, 1, 2, 2}] -> 0,
 f[{3, 1, 1, 3, 2, 1, 2}] -> 0, f[{3, 1, 1, 3, 2, 2, 2}] -> 0,
 f[{3, 1, 2, 3, 1, 1, 1}] -> 0, f[{3, 1, 2, 3, 1, 1, 2}] -> 0,
 f[{3, 1, 2, 3, 1, 2, 1}] -> 0, f[{3, 1, 2, 3, 1, 2, 2}] -> 0,
 f[{3, 1, 2, 3, 2, 1, 1}] -> 0, f[{3, 1, 2, 3, 2, 1, 2}] -> 0,
 f[{3, 1, 2, 3, 2, 2, 1}] -> 0, f[{3, 1, 2, 3, 2, 2, 2}] -> 0,
 f[{3, 2, 2, 3, 1, 1, 1}] -> 0, f[{3, 2, 2, 3, 1, 1, 2}] -> 0,
 f[{3, 2, 2, 3, 1, 2, 1}] -> 0, f[{3, 2, 2, 3, 1, 2, 2}] -> 0,
 f[{3, 2, 2, 3, 2, 1, 2}] -> 0, f[{3, 2, 2, 3, 2, 2, 2}] -> 0,
 f[{0, 1, 1, 1, 0, 1, 1, 1}] ->
  ((x[1, 7]*x[2, b]*x[3, 4]*x[6, a] - 2*x[1, 4]*x[2, b]*x[3, 7]*x[6, a] -
      x[1, 7]*x[2, 4]*x[3, b]*x[6, a] + 2*x[1, 4]*x[2, 7]*x[3, b]*x[6, a] +
      x[1, 3]*x[2, b]*x[4, 7]*x[6, a] - x[1, 2]*x[3, b]*x[4, 7]*x[6, a] -
      x[1, 6]*x[2, b]*x[3, 4]*x[7, a] + 2*x[1, 4]*x[2, b]*x[3, 6]*x[7, a] +
      x[1, 6]*x[2, 4]*x[3, b]*x[7, a] - 2*x[1, 4]*x[2, 6]*x[3, b]*x[7, a] -
      x[1, 3]*x[2, b]*x[4, 6]*x[7, a] + x[1, 2]*x[3, b]*x[4, 6]*x[7, a] -
      x[1, 7]*x[2, 6]*x[3, 4]*x[a, b] + x[1, 6]*x[2, 7]*x[3, 4]*x[a, b] +
      x[1, 7]*x[2, 4]*x[3, 6]*x[a, b] - 2*x[1, 4]*x[2, 7]*x[3, 6]*x[a, b] -
      x[1, 6]*x[2, 4]*x[3, 7]*x[a, b] + 2*x[1, 4]*x[2, 6]*x[3, 7]*x[a, b] +
      x[1, 3]*x[2, 7]*x[4, 6]*x[a, b] - x[1, 2]*x[3, 7]*x[4, 6]*x[a, b] -
      x[1, 3]*x[2, 6]*x[4, 7]*x[a, b] + x[1, 2]*x[3, 6]*x[4, 7]*x[a, b] -
      (-(x[1, 4]*x[2, 3]*x[6, 7]) + (x[1, 4]*x[2, 3] + x[1, 3]*x[2, 4] -
          x[1, 2]*x[3, 4])*x[6, 7] + x[2, 3]*(-(x[1, 7]*x[4, 6]) +
          x[1, 6]*x[4, 7] + x[1, 4]*x[6, 7]))*x[a, b] -
      x[1, 4]*(-(x[2, b]*x[3, 7]*x[6, a]) + x[2, 7]*x[3, b]*x[6, a] +
        x[2, b]*x[3, 6]*x[7, a] - x[2, 6]*x[3, b]*x[7, a] -
        x[2, 7]*x[3, 6]*x[a, b] + x[2, 6]*x[3, 7]*x[a, b]))*y[1, 4])/4 +
   ((-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 4]) + x[1, 4]^2*x[2, b]*x[3, 7] +
       x[1, 4]*x[1, 7]*x[2, 4]*x[3, b] - x[1, 4]^2*x[2, 7]*x[3, b] -
       x[1, 3]*x[1, 4]*x[2, b]*x[4, 7] + x[1, 2]*x[1, 4]*x[3, b]*x[4, 7])*
      x[6, a] - (-(x[1, 4]*x[1, 6]*x[2, b]*x[3, 4]) +
       x[1, 4]^2*x[2, b]*x[3, 6] + x[1, 4]*x[1, 6]*x[2, 4]*x[3, b] -
       x[1, 4]^2*x[2, 6]*x[3, b] - x[1, 3]*x[1, 4]*x[2, b]*x[4, 6] +
       x[1, 2]*x[1, 4]*x[3, b]*x[4, 6])*x[7, a] -
     (-(x[1, 4]*x[1, 7]*x[2, 6]*x[3, 4]) + x[1, 4]*x[1, 6]*x[2, 7]*x[3, 4] +
       x[1, 4]*x[1, 7]*x[2, 4]*x[3, 6] - x[1, 4]^2*x[2, 7]*x[3, 6] -
       x[1, 4]*x[1, 6]*x[2, 4]*x[3, 7] + x[1, 4]^2*x[2, 6]*x[3, 7] -
       x[1, 3]*x[1, 7]*x[2, 4]*x[4, 6] + x[1, 3]*x[1, 4]*x[2, 7]*x[4, 6] +
       x[1, 2]*x[1, 7]*x[3, 4]*x[4, 6] - x[1, 2]*x[1, 4]*x[3, 7]*x[4, 6] +
       x[1, 3]*x[1, 6]*x[2, 4]*x[4, 7] - x[1, 3]*x[1, 4]*x[2, 6]*x[4, 7] -
       x[1, 2]*x[1, 6]*x[3, 4]*x[4, 7] + x[1, 2]*x[1, 4]*x[3, 6]*x[4, 7])*
      x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
       x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(x[1, 7]*x[4, 6] +
       x[1, 6]*x[4, 7] - x[1, 4]*x[6, 7] - 2*y[1, 6]*y[4, 7]))/4,
 f[{0, 1, 1, 1, 0, 1, 1, 2}] ->
  ((x[1, 7]*x[2, b]*x[3, 4]*x[6, a] - 2*x[1, 4]*x[2, b]*x[3, 7]*x[6, a] -
      x[1, 7]*x[2, 4]*x[3, b]*x[6, a] + 2*x[1, 4]*x[2, 7]*x[3, b]*x[6, a] +
      x[1, 3]*x[2, b]*x[4, 7]*x[6, a] - x[1, 2]*x[3, b]*x[4, 7]*x[6, a] -
      x[1, 6]*x[2, b]*x[3, 4]*x[7, a] + 2*x[1, 4]*x[2, b]*x[3, 6]*x[7, a] +
      x[1, 6]*x[2, 4]*x[3, b]*x[7, a] - 2*x[1, 4]*x[2, 6]*x[3, b]*x[7, a] -
      x[1, 3]*x[2, b]*x[4, 6]*x[7, a] + x[1, 2]*x[3, b]*x[4, 6]*x[7, a] -
      x[1, 7]*x[2, 6]*x[3, 4]*x[a, b] + x[1, 6]*x[2, 7]*x[3, 4]*x[a, b] +
      x[1, 7]*x[2, 4]*x[3, 6]*x[a, b] - 2*x[1, 4]*x[2, 7]*x[3, 6]*x[a, b] -
      x[1, 6]*x[2, 4]*x[3, 7]*x[a, b] + 2*x[1, 4]*x[2, 6]*x[3, 7]*x[a, b] +
      x[1, 3]*x[2, 7]*x[4, 6]*x[a, b] - x[1, 2]*x[3, 7]*x[4, 6]*x[a, b] -
      x[1, 3]*x[2, 6]*x[4, 7]*x[a, b] + x[1, 2]*x[3, 6]*x[4, 7]*x[a, b] -
      (-(x[1, 4]*x[2, 3]*x[6, 7]) + (x[1, 4]*x[2, 3] + x[1, 3]*x[2, 4] -
          x[1, 2]*x[3, 4])*x[6, 7] + x[2, 3]*(-(x[1, 7]*x[4, 6]) +
          x[1, 6]*x[4, 7] + x[1, 4]*x[6, 7]))*x[a, b] -
      x[1, 4]*(-(x[2, b]*x[3, 7]*x[6, a]) + x[2, 7]*x[3, b]*x[6, a] +
        x[2, b]*x[3, 6]*x[7, a] - x[2, 6]*x[3, b]*x[7, a] -
        x[2, 7]*x[3, 6]*x[a, b] + x[2, 6]*x[3, 7]*x[a, b]))*y[1, 4])/4 -
   (x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
      2*y[1, 3]*y[2, 4])*y[4, 7])/2, f[{0, 1, 1, 1, 0, 1, 2, 1}] ->
  ((-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 4]) + x[1, 4]^2*x[2, b]*x[3, 7] +
      x[1, 4]*x[1, 7]*x[2, 4]*x[3, b] - x[1, 4]^2*x[2, 7]*x[3, b] -
      x[1, 3]*x[1, 4]*x[2, b]*x[4, 7] + x[1, 2]*x[1, 4]*x[3, b]*x[4, 7])*
     x[6, a] - (-(x[1, 4]*x[1, 6]*x[2, b]*x[3, 4]) +
      x[1, 4]^2*x[2, b]*x[3, 6] + x[1, 4]*x[1, 6]*x[2, 4]*x[3, b] -
      x[1, 4]^2*x[2, 6]*x[3, b] - x[1, 3]*x[1, 4]*x[2, b]*x[4, 6] +
      x[1, 2]*x[1, 4]*x[3, b]*x[4, 6])*x[7, a] -
    (-(x[1, 4]*x[1, 7]*x[2, 6]*x[3, 4]) + x[1, 4]*x[1, 6]*x[2, 7]*x[3, 4] +
      x[1, 4]*x[1, 7]*x[2, 4]*x[3, 6] - x[1, 4]^2*x[2, 7]*x[3, 6] -
      x[1, 4]*x[1, 6]*x[2, 4]*x[3, 7] + x[1, 4]^2*x[2, 6]*x[3, 7] -
      x[1, 3]*x[1, 7]*x[2, 4]*x[4, 6] + x[1, 3]*x[1, 4]*x[2, 7]*x[4, 6] +
      x[1, 2]*x[1, 7]*x[3, 4]*x[4, 6] - x[1, 2]*x[1, 4]*x[3, 7]*x[4, 6] +
      x[1, 3]*x[1, 6]*x[2, 4]*x[4, 7] - x[1, 3]*x[1, 4]*x[2, 6]*x[4, 7] -
      x[1, 2]*x[1, 6]*x[3, 4]*x[4, 7] + x[1, 2]*x[1, 4]*x[3, 6]*x[4, 7])*
     x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(x[1, 7]*x[4, 6] +
      x[1, 6]*x[4, 7] - x[1, 4]*x[6, 7] - 2*y[1, 6]*y[4, 7]))/4,
 f[{0, 1, 1, 1, 0, 1, 2, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[4, 7]),
 f[{0, 1, 1, 1, 0, 2, 1, 2}] ->
  ((x[1, 7]*x[2, b]*x[3, 4]*x[6, a] - 2*x[1, 4]*x[2, b]*x[3, 7]*x[6, a] -
      x[1, 7]*x[2, 4]*x[3, b]*x[6, a] + 2*x[1, 4]*x[2, 7]*x[3, b]*x[6, a] +
      x[1, 3]*x[2, b]*x[4, 7]*x[6, a] - x[1, 2]*x[3, b]*x[4, 7]*x[6, a] -
      x[1, 6]*x[2, b]*x[3, 4]*x[7, a] + 2*x[1, 4]*x[2, b]*x[3, 6]*x[7, a] +
      x[1, 6]*x[2, 4]*x[3, b]*x[7, a] - 2*x[1, 4]*x[2, 6]*x[3, b]*x[7, a] -
      x[1, 3]*x[2, b]*x[4, 6]*x[7, a] + x[1, 2]*x[3, b]*x[4, 6]*x[7, a] -
      x[1, 7]*x[2, 6]*x[3, 4]*x[a, b] + x[1, 6]*x[2, 7]*x[3, 4]*x[a, b] +
      x[1, 7]*x[2, 4]*x[3, 6]*x[a, b] - 2*x[1, 4]*x[2, 7]*x[3, 6]*x[a, b] -
      x[1, 6]*x[2, 4]*x[3, 7]*x[a, b] + 2*x[1, 4]*x[2, 6]*x[3, 7]*x[a, b] +
      x[1, 3]*x[2, 7]*x[4, 6]*x[a, b] - x[1, 2]*x[3, 7]*x[4, 6]*x[a, b] -
      x[1, 3]*x[2, 6]*x[4, 7]*x[a, b] + x[1, 2]*x[3, 6]*x[4, 7]*x[a, b] -
      (-(x[1, 4]*x[2, 3]*x[6, 7]) + (x[1, 4]*x[2, 3] + x[1, 3]*x[2, 4] -
          x[1, 2]*x[3, 4])*x[6, 7] + x[2, 3]*(-(x[1, 7]*x[4, 6]) +
          x[1, 6]*x[4, 7] + x[1, 4]*x[6, 7]))*x[a, b] -
      x[1, 4]*(-(x[2, b]*x[3, 7]*x[6, a]) + x[2, 7]*x[3, b]*x[6, a] +
        x[2, b]*x[3, 6]*x[7, a] - x[2, 6]*x[3, b]*x[7, a] -
        x[2, 7]*x[3, 6]*x[a, b] + x[2, 6]*x[3, 7]*x[a, b]))*y[1, 4])/4 -
   (x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
      2*y[1, 3]*y[2, 4])*y[4, 7])/2, f[{0, 1, 1, 1, 0, 2, 2, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[4, 7]),
 f[{0, 1, 1, 1, 1, 1, 1, 1}] ->
  (-((-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 6]) + x[1, 4]*x[1, 6]*x[2, b]*x[3, 7] +
       x[1, 4]*x[1, 7]*x[2, 6]*x[3, b] - x[1, 4]*x[1, 6]*x[2, 7]*x[3, b] +
       x[1, 3]*x[1, 7]*x[2, b]*x[4, 6] - x[1, 2]*x[1, 7]*x[3, b]*x[4, 6] -
       x[1, 3]*x[1, 6]*x[2, b]*x[4, 7] + x[1, 2]*x[1, 6]*x[3, b]*x[4, 7] -
       x[1, 3]*x[1, 7]*x[2, 6]*x[4, b] + x[1, 3]*x[1, 6]*x[2, 7]*x[4, b] +
       x[1, 2]*x[1, 7]*x[3, 6]*x[4, b] - x[1, 2]*x[1, 6]*x[3, 7]*x[4, b])*
      x[5, a]) + (-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 5]) +
      x[1, 4]*x[1, 5]*x[2, b]*x[3, 7] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, b] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, b] + x[1, 3]*x[1, 7]*x[2, b]*x[4, 5] -
      x[1, 2]*x[1, 7]*x[3, b]*x[4, 5] - x[1, 3]*x[1, 5]*x[2, b]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, b]*x[4, 7] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, b] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, b] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, b] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, b])*x[6, a] -
    (-(x[1, 4]*x[1, 6]*x[2, b]*x[3, 5]) + x[1, 4]*x[1, 5]*x[2, b]*x[3, 6] +
      x[1, 4]*x[1, 6]*x[2, 5]*x[3, b] - x[1, 4]*x[1, 5]*x[2, 6]*x[3, b] +
      x[1, 3]*x[1, 6]*x[2, b]*x[4, 5] - x[1, 2]*x[1, 6]*x[3, b]*x[4, 5] -
      x[1, 3]*x[1, 5]*x[2, b]*x[4, 6] + x[1, 2]*x[1, 5]*x[3, b]*x[4, 6] -
      x[1, 3]*x[1, 6]*x[2, 5]*x[4, b] + x[1, 3]*x[1, 5]*x[2, 6]*x[4, b] +
      x[1, 2]*x[1, 6]*x[3, 5]*x[4, b] - x[1, 2]*x[1, 5]*x[3, 6]*x[4, b])*
     x[7, a] - (-(x[1, 4]*x[1, 7]*x[2, 6]*x[3, 5]) +
      x[1, 4]*x[1, 6]*x[2, 7]*x[3, 5] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, 6] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, 6] - x[1, 4]*x[1, 6]*x[2, 5]*x[3, 7] +
      x[1, 4]*x[1, 5]*x[2, 6]*x[3, 7] + x[1, 3]*x[1, 7]*x[2, 6]*x[4, 5] -
      x[1, 3]*x[1, 6]*x[2, 7]*x[4, 5] - x[1, 2]*x[1, 7]*x[3, 6]*x[4, 5] +
      x[1, 2]*x[1, 6]*x[3, 7]*x[4, 5] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, 6] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, 6] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, 6] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, 6] + x[1, 3]*x[1, 6]*x[2, 5]*x[4, 7] -
      x[1, 3]*x[1, 5]*x[2, 6]*x[4, 7] - x[1, 2]*x[1, 6]*x[3, 5]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, 6]*x[4, 7])*x[a, b] +
    x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
      2*y[1, 3]*y[2, 4])*(x[1, 7]*x[5, 6] + x[1, 6]*x[5, 7] -
      x[1, 5]*x[6, 7] - 2*y[1, 6]*y[5, 7]))/4,
 f[{0, 1, 1, 1, 1, 1, 1, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 1, 1, 2, 1}] ->
  (-((-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 6]) + x[1, 4]*x[1, 6]*x[2, b]*x[3, 7] +
       x[1, 4]*x[1, 7]*x[2, 6]*x[3, b] - x[1, 4]*x[1, 6]*x[2, 7]*x[3, b] +
       x[1, 3]*x[1, 7]*x[2, b]*x[4, 6] - x[1, 2]*x[1, 7]*x[3, b]*x[4, 6] -
       x[1, 3]*x[1, 6]*x[2, b]*x[4, 7] + x[1, 2]*x[1, 6]*x[3, b]*x[4, 7] -
       x[1, 3]*x[1, 7]*x[2, 6]*x[4, b] + x[1, 3]*x[1, 6]*x[2, 7]*x[4, b] +
       x[1, 2]*x[1, 7]*x[3, 6]*x[4, b] - x[1, 2]*x[1, 6]*x[3, 7]*x[4, b])*
      x[5, a]) + (-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 5]) +
      x[1, 4]*x[1, 5]*x[2, b]*x[3, 7] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, b] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, b] + x[1, 3]*x[1, 7]*x[2, b]*x[4, 5] -
      x[1, 2]*x[1, 7]*x[3, b]*x[4, 5] - x[1, 3]*x[1, 5]*x[2, b]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, b]*x[4, 7] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, b] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, b] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, b] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, b])*x[6, a] -
    (-(x[1, 4]*x[1, 6]*x[2, b]*x[3, 5]) + x[1, 4]*x[1, 5]*x[2, b]*x[3, 6] +
      x[1, 4]*x[1, 6]*x[2, 5]*x[3, b] - x[1, 4]*x[1, 5]*x[2, 6]*x[3, b] +
      x[1, 3]*x[1, 6]*x[2, b]*x[4, 5] - x[1, 2]*x[1, 6]*x[3, b]*x[4, 5] -
      x[1, 3]*x[1, 5]*x[2, b]*x[4, 6] + x[1, 2]*x[1, 5]*x[3, b]*x[4, 6] -
      x[1, 3]*x[1, 6]*x[2, 5]*x[4, b] + x[1, 3]*x[1, 5]*x[2, 6]*x[4, b] +
      x[1, 2]*x[1, 6]*x[3, 5]*x[4, b] - x[1, 2]*x[1, 5]*x[3, 6]*x[4, b])*
     x[7, a] - (-(x[1, 4]*x[1, 7]*x[2, 6]*x[3, 5]) +
      x[1, 4]*x[1, 6]*x[2, 7]*x[3, 5] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, 6] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, 6] - x[1, 4]*x[1, 6]*x[2, 5]*x[3, 7] +
      x[1, 4]*x[1, 5]*x[2, 6]*x[3, 7] + x[1, 3]*x[1, 7]*x[2, 6]*x[4, 5] -
      x[1, 3]*x[1, 6]*x[2, 7]*x[4, 5] - x[1, 2]*x[1, 7]*x[3, 6]*x[4, 5] +
      x[1, 2]*x[1, 6]*x[3, 7]*x[4, 5] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, 6] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, 6] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, 6] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, 6] + x[1, 3]*x[1, 6]*x[2, 5]*x[4, 7] -
      x[1, 3]*x[1, 5]*x[2, 6]*x[4, 7] - x[1, 2]*x[1, 6]*x[3, 5]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, 6]*x[4, 7])*x[a, b] +
    x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
      2*y[1, 3]*y[2, 4])*(x[1, 7]*x[5, 6] + x[1, 6]*x[5, 7] -
      x[1, 5]*x[6, 7] - 2*y[1, 6]*y[5, 7]))/4,
 f[{0, 1, 1, 1, 1, 1, 2, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 1, 2, 1, 1}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 1, 2, 1, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 1, 2, 2, 1}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 1, 2, 2, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 2, 1, 1, 1}] ->
  (-((-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 6]) + x[1, 4]*x[1, 6]*x[2, b]*x[3, 7] +
       x[1, 4]*x[1, 7]*x[2, 6]*x[3, b] - x[1, 4]*x[1, 6]*x[2, 7]*x[3, b] +
       x[1, 3]*x[1, 7]*x[2, b]*x[4, 6] - x[1, 2]*x[1, 7]*x[3, b]*x[4, 6] -
       x[1, 3]*x[1, 6]*x[2, b]*x[4, 7] + x[1, 2]*x[1, 6]*x[3, b]*x[4, 7] -
       x[1, 3]*x[1, 7]*x[2, 6]*x[4, b] + x[1, 3]*x[1, 6]*x[2, 7]*x[4, b] +
       x[1, 2]*x[1, 7]*x[3, 6]*x[4, b] - x[1, 2]*x[1, 6]*x[3, 7]*x[4, b])*
      x[5, a]) + (-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 5]) +
      x[1, 4]*x[1, 5]*x[2, b]*x[3, 7] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, b] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, b] + x[1, 3]*x[1, 7]*x[2, b]*x[4, 5] -
      x[1, 2]*x[1, 7]*x[3, b]*x[4, 5] - x[1, 3]*x[1, 5]*x[2, b]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, b]*x[4, 7] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, b] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, b] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, b] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, b])*x[6, a] -
    (-(x[1, 4]*x[1, 6]*x[2, b]*x[3, 5]) + x[1, 4]*x[1, 5]*x[2, b]*x[3, 6] +
      x[1, 4]*x[1, 6]*x[2, 5]*x[3, b] - x[1, 4]*x[1, 5]*x[2, 6]*x[3, b] +
      x[1, 3]*x[1, 6]*x[2, b]*x[4, 5] - x[1, 2]*x[1, 6]*x[3, b]*x[4, 5] -
      x[1, 3]*x[1, 5]*x[2, b]*x[4, 6] + x[1, 2]*x[1, 5]*x[3, b]*x[4, 6] -
      x[1, 3]*x[1, 6]*x[2, 5]*x[4, b] + x[1, 3]*x[1, 5]*x[2, 6]*x[4, b] +
      x[1, 2]*x[1, 6]*x[3, 5]*x[4, b] - x[1, 2]*x[1, 5]*x[3, 6]*x[4, b])*
     x[7, a] - (-(x[1, 4]*x[1, 7]*x[2, 6]*x[3, 5]) +
      x[1, 4]*x[1, 6]*x[2, 7]*x[3, 5] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, 6] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, 6] - x[1, 4]*x[1, 6]*x[2, 5]*x[3, 7] +
      x[1, 4]*x[1, 5]*x[2, 6]*x[3, 7] + x[1, 3]*x[1, 7]*x[2, 6]*x[4, 5] -
      x[1, 3]*x[1, 6]*x[2, 7]*x[4, 5] - x[1, 2]*x[1, 7]*x[3, 6]*x[4, 5] +
      x[1, 2]*x[1, 6]*x[3, 7]*x[4, 5] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, 6] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, 6] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, 6] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, 6] + x[1, 3]*x[1, 6]*x[2, 5]*x[4, 7] -
      x[1, 3]*x[1, 5]*x[2, 6]*x[4, 7] - x[1, 2]*x[1, 6]*x[3, 5]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, 6]*x[4, 7])*x[a, b] +
    x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
      2*y[1, 3]*y[2, 4])*(x[1, 7]*x[5, 6] + x[1, 6]*x[5, 7] -
      x[1, 5]*x[6, 7] - 2*y[1, 6]*y[5, 7]))/4,
 f[{0, 1, 1, 1, 2, 1, 1, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 2, 1, 2, 1}] ->
  (-((-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 6]) + x[1, 4]*x[1, 6]*x[2, b]*x[3, 7] +
       x[1, 4]*x[1, 7]*x[2, 6]*x[3, b] - x[1, 4]*x[1, 6]*x[2, 7]*x[3, b] +
       x[1, 3]*x[1, 7]*x[2, b]*x[4, 6] - x[1, 2]*x[1, 7]*x[3, b]*x[4, 6] -
       x[1, 3]*x[1, 6]*x[2, b]*x[4, 7] + x[1, 2]*x[1, 6]*x[3, b]*x[4, 7] -
       x[1, 3]*x[1, 7]*x[2, 6]*x[4, b] + x[1, 3]*x[1, 6]*x[2, 7]*x[4, b] +
       x[1, 2]*x[1, 7]*x[3, 6]*x[4, b] - x[1, 2]*x[1, 6]*x[3, 7]*x[4, b])*
      x[5, a]) + (-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 5]) +
      x[1, 4]*x[1, 5]*x[2, b]*x[3, 7] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, b] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, b] + x[1, 3]*x[1, 7]*x[2, b]*x[4, 5] -
      x[1, 2]*x[1, 7]*x[3, b]*x[4, 5] - x[1, 3]*x[1, 5]*x[2, b]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, b]*x[4, 7] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, b] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, b] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, b] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, b])*x[6, a] -
    (-(x[1, 4]*x[1, 6]*x[2, b]*x[3, 5]) + x[1, 4]*x[1, 5]*x[2, b]*x[3, 6] +
      x[1, 4]*x[1, 6]*x[2, 5]*x[3, b] - x[1, 4]*x[1, 5]*x[2, 6]*x[3, b] +
      x[1, 3]*x[1, 6]*x[2, b]*x[4, 5] - x[1, 2]*x[1, 6]*x[3, b]*x[4, 5] -
      x[1, 3]*x[1, 5]*x[2, b]*x[4, 6] + x[1, 2]*x[1, 5]*x[3, b]*x[4, 6] -
      x[1, 3]*x[1, 6]*x[2, 5]*x[4, b] + x[1, 3]*x[1, 5]*x[2, 6]*x[4, b] +
      x[1, 2]*x[1, 6]*x[3, 5]*x[4, b] - x[1, 2]*x[1, 5]*x[3, 6]*x[4, b])*
     x[7, a] - (-(x[1, 4]*x[1, 7]*x[2, 6]*x[3, 5]) +
      x[1, 4]*x[1, 6]*x[2, 7]*x[3, 5] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, 6] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, 6] - x[1, 4]*x[1, 6]*x[2, 5]*x[3, 7] +
      x[1, 4]*x[1, 5]*x[2, 6]*x[3, 7] + x[1, 3]*x[1, 7]*x[2, 6]*x[4, 5] -
      x[1, 3]*x[1, 6]*x[2, 7]*x[4, 5] - x[1, 2]*x[1, 7]*x[3, 6]*x[4, 5] +
      x[1, 2]*x[1, 6]*x[3, 7]*x[4, 5] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, 6] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, 6] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, 6] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, 6] + x[1, 3]*x[1, 6]*x[2, 5]*x[4, 7] -
      x[1, 3]*x[1, 5]*x[2, 6]*x[4, 7] - x[1, 2]*x[1, 6]*x[3, 5]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, 6]*x[4, 7])*x[a, b] +
    x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
      2*y[1, 3]*y[2, 4])*(x[1, 7]*x[5, 6] + x[1, 6]*x[5, 7] -
      x[1, 5]*x[6, 7] - 2*y[1, 6]*y[5, 7]))/4,
 f[{0, 1, 1, 1, 2, 1, 2, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 2, 2, 1, 1}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 2, 2, 1, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 2, 2, 2, 1}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 2, 2, 2, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 3, 1, 1, 1}] ->
  (-((-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 6]) + x[1, 4]*x[1, 6]*x[2, b]*x[3, 7] +
       x[1, 4]*x[1, 7]*x[2, 6]*x[3, b] - x[1, 4]*x[1, 6]*x[2, 7]*x[3, b] +
       x[1, 3]*x[1, 7]*x[2, b]*x[4, 6] - x[1, 2]*x[1, 7]*x[3, b]*x[4, 6] -
       x[1, 3]*x[1, 6]*x[2, b]*x[4, 7] + x[1, 2]*x[1, 6]*x[3, b]*x[4, 7] -
       x[1, 3]*x[1, 7]*x[2, 6]*x[4, b] + x[1, 3]*x[1, 6]*x[2, 7]*x[4, b] +
       x[1, 2]*x[1, 7]*x[3, 6]*x[4, b] - x[1, 2]*x[1, 6]*x[3, 7]*x[4, b])*
      x[5, a]) + (-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 5]) +
      x[1, 4]*x[1, 5]*x[2, b]*x[3, 7] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, b] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, b] + x[1, 3]*x[1, 7]*x[2, b]*x[4, 5] -
      x[1, 2]*x[1, 7]*x[3, b]*x[4, 5] - x[1, 3]*x[1, 5]*x[2, b]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, b]*x[4, 7] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, b] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, b] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, b] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, b])*x[6, a] -
    (-(x[1, 4]*x[1, 6]*x[2, b]*x[3, 5]) + x[1, 4]*x[1, 5]*x[2, b]*x[3, 6] +
      x[1, 4]*x[1, 6]*x[2, 5]*x[3, b] - x[1, 4]*x[1, 5]*x[2, 6]*x[3, b] +
      x[1, 3]*x[1, 6]*x[2, b]*x[4, 5] - x[1, 2]*x[1, 6]*x[3, b]*x[4, 5] -
      x[1, 3]*x[1, 5]*x[2, b]*x[4, 6] + x[1, 2]*x[1, 5]*x[3, b]*x[4, 6] -
      x[1, 3]*x[1, 6]*x[2, 5]*x[4, b] + x[1, 3]*x[1, 5]*x[2, 6]*x[4, b] +
      x[1, 2]*x[1, 6]*x[3, 5]*x[4, b] - x[1, 2]*x[1, 5]*x[3, 6]*x[4, b])*
     x[7, a] - (-(x[1, 4]*x[1, 7]*x[2, 6]*x[3, 5]) +
      x[1, 4]*x[1, 6]*x[2, 7]*x[3, 5] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, 6] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, 6] - x[1, 4]*x[1, 6]*x[2, 5]*x[3, 7] +
      x[1, 4]*x[1, 5]*x[2, 6]*x[3, 7] + x[1, 3]*x[1, 7]*x[2, 6]*x[4, 5] -
      x[1, 3]*x[1, 6]*x[2, 7]*x[4, 5] - x[1, 2]*x[1, 7]*x[3, 6]*x[4, 5] +
      x[1, 2]*x[1, 6]*x[3, 7]*x[4, 5] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, 6] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, 6] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, 6] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, 6] + x[1, 3]*x[1, 6]*x[2, 5]*x[4, 7] -
      x[1, 3]*x[1, 5]*x[2, 6]*x[4, 7] - x[1, 2]*x[1, 6]*x[3, 5]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, 6]*x[4, 7])*x[a, b] +
    x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
      2*y[1, 3]*y[2, 4])*(x[1, 7]*x[5, 6] + x[1, 6]*x[5, 7] -
      x[1, 5]*x[6, 7] - 2*y[1, 6]*y[5, 7]))/4,
 f[{0, 1, 1, 1, 3, 1, 1, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 3, 1, 2, 1}] ->
  (-((-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 6]) + x[1, 4]*x[1, 6]*x[2, b]*x[3, 7] +
       x[1, 4]*x[1, 7]*x[2, 6]*x[3, b] - x[1, 4]*x[1, 6]*x[2, 7]*x[3, b] +
       x[1, 3]*x[1, 7]*x[2, b]*x[4, 6] - x[1, 2]*x[1, 7]*x[3, b]*x[4, 6] -
       x[1, 3]*x[1, 6]*x[2, b]*x[4, 7] + x[1, 2]*x[1, 6]*x[3, b]*x[4, 7] -
       x[1, 3]*x[1, 7]*x[2, 6]*x[4, b] + x[1, 3]*x[1, 6]*x[2, 7]*x[4, b] +
       x[1, 2]*x[1, 7]*x[3, 6]*x[4, b] - x[1, 2]*x[1, 6]*x[3, 7]*x[4, b])*
      x[5, a]) + (-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 5]) +
      x[1, 4]*x[1, 5]*x[2, b]*x[3, 7] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, b] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, b] + x[1, 3]*x[1, 7]*x[2, b]*x[4, 5] -
      x[1, 2]*x[1, 7]*x[3, b]*x[4, 5] - x[1, 3]*x[1, 5]*x[2, b]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, b]*x[4, 7] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, b] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, b] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, b] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, b])*x[6, a] -
    (-(x[1, 4]*x[1, 6]*x[2, b]*x[3, 5]) + x[1, 4]*x[1, 5]*x[2, b]*x[3, 6] +
      x[1, 4]*x[1, 6]*x[2, 5]*x[3, b] - x[1, 4]*x[1, 5]*x[2, 6]*x[3, b] +
      x[1, 3]*x[1, 6]*x[2, b]*x[4, 5] - x[1, 2]*x[1, 6]*x[3, b]*x[4, 5] -
      x[1, 3]*x[1, 5]*x[2, b]*x[4, 6] + x[1, 2]*x[1, 5]*x[3, b]*x[4, 6] -
      x[1, 3]*x[1, 6]*x[2, 5]*x[4, b] + x[1, 3]*x[1, 5]*x[2, 6]*x[4, b] +
      x[1, 2]*x[1, 6]*x[3, 5]*x[4, b] - x[1, 2]*x[1, 5]*x[3, 6]*x[4, b])*
     x[7, a] - (-(x[1, 4]*x[1, 7]*x[2, 6]*x[3, 5]) +
      x[1, 4]*x[1, 6]*x[2, 7]*x[3, 5] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, 6] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, 6] - x[1, 4]*x[1, 6]*x[2, 5]*x[3, 7] +
      x[1, 4]*x[1, 5]*x[2, 6]*x[3, 7] + x[1, 3]*x[1, 7]*x[2, 6]*x[4, 5] -
      x[1, 3]*x[1, 6]*x[2, 7]*x[4, 5] - x[1, 2]*x[1, 7]*x[3, 6]*x[4, 5] +
      x[1, 2]*x[1, 6]*x[3, 7]*x[4, 5] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, 6] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, 6] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, 6] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, 6] + x[1, 3]*x[1, 6]*x[2, 5]*x[4, 7] -
      x[1, 3]*x[1, 5]*x[2, 6]*x[4, 7] - x[1, 2]*x[1, 6]*x[3, 5]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, 6]*x[4, 7])*x[a, b] +
    x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
      2*y[1, 3]*y[2, 4])*(x[1, 7]*x[5, 6] + x[1, 6]*x[5, 7] -
      x[1, 5]*x[6, 7] - 2*y[1, 6]*y[5, 7]))/4,
 f[{0, 1, 1, 1, 3, 1, 2, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 3, 2, 1, 1}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 3, 2, 1, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 3, 2, 2, 1}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 1, 3, 2, 2, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 1, 2, 0, 1, 1, 2}] ->
  ((x[1, 7]*x[2, b]*x[3, 4]*x[6, a] - 2*x[1, 4]*x[2, b]*x[3, 7]*x[6, a] -
      x[1, 7]*x[2, 4]*x[3, b]*x[6, a] + 2*x[1, 4]*x[2, 7]*x[3, b]*x[6, a] +
      x[1, 3]*x[2, b]*x[4, 7]*x[6, a] - x[1, 2]*x[3, b]*x[4, 7]*x[6, a] -
      x[1, 6]*x[2, b]*x[3, 4]*x[7, a] + 2*x[1, 4]*x[2, b]*x[3, 6]*x[7, a] +
      x[1, 6]*x[2, 4]*x[3, b]*x[7, a] - 2*x[1, 4]*x[2, 6]*x[3, b]*x[7, a] -
      x[1, 3]*x[2, b]*x[4, 6]*x[7, a] + x[1, 2]*x[3, b]*x[4, 6]*x[7, a] -
      x[1, 7]*x[2, 6]*x[3, 4]*x[a, b] + x[1, 6]*x[2, 7]*x[3, 4]*x[a, b] +
      x[1, 7]*x[2, 4]*x[3, 6]*x[a, b] - 2*x[1, 4]*x[2, 7]*x[3, 6]*x[a, b] -
      x[1, 6]*x[2, 4]*x[3, 7]*x[a, b] + 2*x[1, 4]*x[2, 6]*x[3, 7]*x[a, b] +
      x[1, 3]*x[2, 7]*x[4, 6]*x[a, b] - x[1, 2]*x[3, 7]*x[4, 6]*x[a, b] -
      x[1, 3]*x[2, 6]*x[4, 7]*x[a, b] + x[1, 2]*x[3, 6]*x[4, 7]*x[a, b] -
      (-(x[1, 4]*x[2, 3]*x[6, 7]) + (x[1, 4]*x[2, 3] + x[1, 3]*x[2, 4] -
          x[1, 2]*x[3, 4])*x[6, 7] + x[2, 3]*(-(x[1, 7]*x[4, 6]) +
          x[1, 6]*x[4, 7] + x[1, 4]*x[6, 7]))*x[a, b] -
      x[1, 4]*(-(x[2, b]*x[3, 7]*x[6, a]) + x[2, 7]*x[3, b]*x[6, a] +
        x[2, b]*x[3, 6]*x[7, a] - x[2, 6]*x[3, b]*x[7, a] -
        x[2, 7]*x[3, 6]*x[a, b] + x[2, 6]*x[3, 7]*x[a, b]))*y[1, 4])/4 +
   x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[4, 7], f[{0, 1, 1, 2, 0, 1, 2, 1}] ->
  -1/2*(x[a, b]*y[1, 3]*y[2, 4]*(x[1, 7]*x[4, 6] + x[1, 6]*x[4, 7] -
     x[1, 4]*x[6, 7] - 2*y[1, 6]*y[4, 7])), f[{0, 1, 1, 2, 0, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[4, 7], f[{0, 1, 1, 2, 0, 2, 1, 1}] ->
  ((x[1, 7]*x[2, b]*x[3, 4]*x[6, a] - 2*x[1, 4]*x[2, b]*x[3, 7]*x[6, a] -
      x[1, 7]*x[2, 4]*x[3, b]*x[6, a] + 2*x[1, 4]*x[2, 7]*x[3, b]*x[6, a] +
      x[1, 3]*x[2, b]*x[4, 7]*x[6, a] - x[1, 2]*x[3, b]*x[4, 7]*x[6, a] -
      x[1, 6]*x[2, b]*x[3, 4]*x[7, a] + 2*x[1, 4]*x[2, b]*x[3, 6]*x[7, a] +
      x[1, 6]*x[2, 4]*x[3, b]*x[7, a] - 2*x[1, 4]*x[2, 6]*x[3, b]*x[7, a] -
      x[1, 3]*x[2, b]*x[4, 6]*x[7, a] + x[1, 2]*x[3, b]*x[4, 6]*x[7, a] -
      x[1, 7]*x[2, 6]*x[3, 4]*x[a, b] + x[1, 6]*x[2, 7]*x[3, 4]*x[a, b] +
      x[1, 7]*x[2, 4]*x[3, 6]*x[a, b] - 2*x[1, 4]*x[2, 7]*x[3, 6]*x[a, b] -
      x[1, 6]*x[2, 4]*x[3, 7]*x[a, b] + 2*x[1, 4]*x[2, 6]*x[3, 7]*x[a, b] +
      x[1, 3]*x[2, 7]*x[4, 6]*x[a, b] - x[1, 2]*x[3, 7]*x[4, 6]*x[a, b] -
      x[1, 3]*x[2, 6]*x[4, 7]*x[a, b] + x[1, 2]*x[3, 6]*x[4, 7]*x[a, b] -
      (-(x[1, 4]*x[2, 3]*x[6, 7]) + (x[1, 4]*x[2, 3] + x[1, 3]*x[2, 4] -
          x[1, 2]*x[3, 4])*x[6, 7] + x[2, 3]*(-(x[1, 7]*x[4, 6]) +
          x[1, 6]*x[4, 7] + x[1, 4]*x[6, 7]))*x[a, b] -
      x[1, 4]*(-(x[2, b]*x[3, 7]*x[6, a]) + x[2, 7]*x[3, b]*x[6, a] +
        x[2, b]*x[3, 6]*x[7, a] - x[2, 6]*x[3, b]*x[7, a] -
        x[2, 7]*x[3, 6]*x[a, b] + x[2, 6]*x[3, 7]*x[a, b]))*y[1, 4])/4 +
   x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[4, 7], f[{0, 1, 1, 2, 0, 2, 1, 2}] ->
  ((x[1, 7]*x[2, b]*x[3, 4]*x[6, a] - 2*x[1, 4]*x[2, b]*x[3, 7]*x[6, a] -
      x[1, 7]*x[2, 4]*x[3, b]*x[6, a] + 2*x[1, 4]*x[2, 7]*x[3, b]*x[6, a] +
      x[1, 3]*x[2, b]*x[4, 7]*x[6, a] - x[1, 2]*x[3, b]*x[4, 7]*x[6, a] -
      x[1, 6]*x[2, b]*x[3, 4]*x[7, a] + 2*x[1, 4]*x[2, b]*x[3, 6]*x[7, a] +
      x[1, 6]*x[2, 4]*x[3, b]*x[7, a] - 2*x[1, 4]*x[2, 6]*x[3, b]*x[7, a] -
      x[1, 3]*x[2, b]*x[4, 6]*x[7, a] + x[1, 2]*x[3, b]*x[4, 6]*x[7, a] -
      x[1, 7]*x[2, 6]*x[3, 4]*x[a, b] + x[1, 6]*x[2, 7]*x[3, 4]*x[a, b] +
      x[1, 7]*x[2, 4]*x[3, 6]*x[a, b] - 2*x[1, 4]*x[2, 7]*x[3, 6]*x[a, b] -
      x[1, 6]*x[2, 4]*x[3, 7]*x[a, b] + 2*x[1, 4]*x[2, 6]*x[3, 7]*x[a, b] +
      x[1, 3]*x[2, 7]*x[4, 6]*x[a, b] - x[1, 2]*x[3, 7]*x[4, 6]*x[a, b] -
      x[1, 3]*x[2, 6]*x[4, 7]*x[a, b] + x[1, 2]*x[3, 6]*x[4, 7]*x[a, b] -
      (-(x[1, 4]*x[2, 3]*x[6, 7]) + (x[1, 4]*x[2, 3] + x[1, 3]*x[2, 4] -
          x[1, 2]*x[3, 4])*x[6, 7] + x[2, 3]*(-(x[1, 7]*x[4, 6]) +
          x[1, 6]*x[4, 7] + x[1, 4]*x[6, 7]))*x[a, b] -
      x[1, 4]*(-(x[2, b]*x[3, 7]*x[6, a]) + x[2, 7]*x[3, b]*x[6, a] +
        x[2, b]*x[3, 6]*x[7, a] - x[2, 6]*x[3, b]*x[7, a] -
        x[2, 7]*x[3, 6]*x[a, b] + x[2, 6]*x[3, 7]*x[a, b]))*y[1, 4])/4 +
   x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[4, 7], f[{0, 1, 1, 2, 0, 2, 2, 1}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[4, 7], f[{0, 1, 1, 2, 0, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[4, 7], f[{0, 1, 1, 2, 1, 1, 1, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 1, 1, 2, 1}] ->
  -1/2*(x[a, b]*y[1, 3]*y[2, 4]*(x[1, 7]*x[5, 6] + x[1, 6]*x[5, 7] -
     x[1, 5]*x[6, 7] - 2*y[1, 6]*y[5, 7])), f[{0, 1, 1, 2, 1, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 1, 2, 1, 1}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 1, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 1, 2, 2, 1}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 1, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 2, 1, 1, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 2, 1, 2, 1}] ->
  -1/2*(x[a, b]*y[1, 3]*y[2, 4]*(x[1, 7]*x[5, 6] + x[1, 6]*x[5, 7] -
     x[1, 5]*x[6, 7] - 2*y[1, 6]*y[5, 7])), f[{0, 1, 1, 2, 2, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 2, 2, 1, 1}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 2, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 2, 2, 2, 1}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 2, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 3, 1, 1, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 3, 1, 2, 1}] ->
  -1/2*(x[a, b]*y[1, 3]*y[2, 4]*(x[1, 7]*x[5, 6] + x[1, 6]*x[5, 7] -
     x[1, 5]*x[6, 7] - 2*y[1, 6]*y[5, 7])), f[{0, 1, 1, 2, 3, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 3, 2, 1, 1}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 3, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 3, 2, 2, 1}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 1, 2, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 1, 2, 1, 0, 1, 2, 1}] ->
  ((-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 4]) + x[1, 4]^2*x[2, b]*x[3, 7] +
      x[1, 4]*x[1, 7]*x[2, 4]*x[3, b] - x[1, 4]^2*x[2, 7]*x[3, b] -
      x[1, 3]*x[1, 4]*x[2, b]*x[4, 7] + x[1, 2]*x[1, 4]*x[3, b]*x[4, 7])*
     x[6, a] - (-(x[1, 4]*x[1, 6]*x[2, b]*x[3, 4]) +
      x[1, 4]^2*x[2, b]*x[3, 6] + x[1, 4]*x[1, 6]*x[2, 4]*x[3, b] -
      x[1, 4]^2*x[2, 6]*x[3, b] - x[1, 3]*x[1, 4]*x[2, b]*x[4, 6] +
      x[1, 2]*x[1, 4]*x[3, b]*x[4, 6])*x[7, a] -
    (-(x[1, 4]*x[1, 7]*x[2, 6]*x[3, 4]) + x[1, 4]*x[1, 6]*x[2, 7]*x[3, 4] +
      x[1, 4]*x[1, 7]*x[2, 4]*x[3, 6] - x[1, 4]^2*x[2, 7]*x[3, 6] -
      x[1, 4]*x[1, 6]*x[2, 4]*x[3, 7] + x[1, 4]^2*x[2, 6]*x[3, 7] -
      x[1, 3]*x[1, 7]*x[2, 4]*x[4, 6] + x[1, 3]*x[1, 4]*x[2, 7]*x[4, 6] +
      x[1, 2]*x[1, 7]*x[3, 4]*x[4, 6] - x[1, 2]*x[1, 4]*x[3, 7]*x[4, 6] +
      x[1, 3]*x[1, 6]*x[2, 4]*x[4, 7] - x[1, 3]*x[1, 4]*x[2, 6]*x[4, 7] -
      x[1, 2]*x[1, 6]*x[3, 4]*x[4, 7] + x[1, 2]*x[1, 4]*x[3, 6]*x[4, 7])*
     x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(x[1, 7]*x[4, 6] +
      x[1, 6]*x[4, 7] - x[1, 4]*x[6, 7] - 2*y[1, 6]*y[4, 7]))/4,
 f[{0, 1, 2, 1, 0, 1, 2, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[4, 7]),
 f[{0, 1, 2, 1, 0, 2, 1, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[4, 7]),
 f[{0, 1, 2, 1, 0, 2, 2, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[4, 7]),
 f[{0, 1, 2, 1, 1, 1, 1, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 2, 1, 1, 1, 2, 1}] ->
  (-((-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 6]) + x[1, 4]*x[1, 6]*x[2, b]*x[3, 7] +
       x[1, 4]*x[1, 7]*x[2, 6]*x[3, b] - x[1, 4]*x[1, 6]*x[2, 7]*x[3, b] +
       x[1, 3]*x[1, 7]*x[2, b]*x[4, 6] - x[1, 2]*x[1, 7]*x[3, b]*x[4, 6] -
       x[1, 3]*x[1, 6]*x[2, b]*x[4, 7] + x[1, 2]*x[1, 6]*x[3, b]*x[4, 7] -
       x[1, 3]*x[1, 7]*x[2, 6]*x[4, b] + x[1, 3]*x[1, 6]*x[2, 7]*x[4, b] +
       x[1, 2]*x[1, 7]*x[3, 6]*x[4, b] - x[1, 2]*x[1, 6]*x[3, 7]*x[4, b])*
      x[5, a]) + (-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 5]) +
      x[1, 4]*x[1, 5]*x[2, b]*x[3, 7] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, b] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, b] + x[1, 3]*x[1, 7]*x[2, b]*x[4, 5] -
      x[1, 2]*x[1, 7]*x[3, b]*x[4, 5] - x[1, 3]*x[1, 5]*x[2, b]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, b]*x[4, 7] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, b] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, b] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, b] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, b])*x[6, a] -
    (-(x[1, 4]*x[1, 6]*x[2, b]*x[3, 5]) + x[1, 4]*x[1, 5]*x[2, b]*x[3, 6] +
      x[1, 4]*x[1, 6]*x[2, 5]*x[3, b] - x[1, 4]*x[1, 5]*x[2, 6]*x[3, b] +
      x[1, 3]*x[1, 6]*x[2, b]*x[4, 5] - x[1, 2]*x[1, 6]*x[3, b]*x[4, 5] -
      x[1, 3]*x[1, 5]*x[2, b]*x[4, 6] + x[1, 2]*x[1, 5]*x[3, b]*x[4, 6] -
      x[1, 3]*x[1, 6]*x[2, 5]*x[4, b] + x[1, 3]*x[1, 5]*x[2, 6]*x[4, b] +
      x[1, 2]*x[1, 6]*x[3, 5]*x[4, b] - x[1, 2]*x[1, 5]*x[3, 6]*x[4, b])*
     x[7, a] - (-(x[1, 4]*x[1, 7]*x[2, 6]*x[3, 5]) +
      x[1, 4]*x[1, 6]*x[2, 7]*x[3, 5] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, 6] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, 6] - x[1, 4]*x[1, 6]*x[2, 5]*x[3, 7] +
      x[1, 4]*x[1, 5]*x[2, 6]*x[3, 7] + x[1, 3]*x[1, 7]*x[2, 6]*x[4, 5] -
      x[1, 3]*x[1, 6]*x[2, 7]*x[4, 5] - x[1, 2]*x[1, 7]*x[3, 6]*x[4, 5] +
      x[1, 2]*x[1, 6]*x[3, 7]*x[4, 5] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, 6] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, 6] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, 6] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, 6] + x[1, 3]*x[1, 6]*x[2, 5]*x[4, 7] -
      x[1, 3]*x[1, 5]*x[2, 6]*x[4, 7] - x[1, 2]*x[1, 6]*x[3, 5]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, 6]*x[4, 7])*x[a, b] +
    x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
      2*y[1, 3]*y[2, 4])*(x[1, 7]*x[5, 6] + x[1, 6]*x[5, 7] -
      x[1, 5]*x[6, 7] - 2*y[1, 6]*y[5, 7]))/4,
 f[{0, 1, 2, 1, 1, 1, 2, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 2, 1, 1, 2, 1, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 2, 1, 1, 2, 2, 1}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 2, 1, 1, 2, 2, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 2, 1, 2, 1, 1, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 2, 1, 2, 1, 2, 1}] ->
  (-((-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 6]) + x[1, 4]*x[1, 6]*x[2, b]*x[3, 7] +
       x[1, 4]*x[1, 7]*x[2, 6]*x[3, b] - x[1, 4]*x[1, 6]*x[2, 7]*x[3, b] +
       x[1, 3]*x[1, 7]*x[2, b]*x[4, 6] - x[1, 2]*x[1, 7]*x[3, b]*x[4, 6] -
       x[1, 3]*x[1, 6]*x[2, b]*x[4, 7] + x[1, 2]*x[1, 6]*x[3, b]*x[4, 7] -
       x[1, 3]*x[1, 7]*x[2, 6]*x[4, b] + x[1, 3]*x[1, 6]*x[2, 7]*x[4, b] +
       x[1, 2]*x[1, 7]*x[3, 6]*x[4, b] - x[1, 2]*x[1, 6]*x[3, 7]*x[4, b])*
      x[5, a]) + (-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 5]) +
      x[1, 4]*x[1, 5]*x[2, b]*x[3, 7] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, b] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, b] + x[1, 3]*x[1, 7]*x[2, b]*x[4, 5] -
      x[1, 2]*x[1, 7]*x[3, b]*x[4, 5] - x[1, 3]*x[1, 5]*x[2, b]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, b]*x[4, 7] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, b] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, b] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, b] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, b])*x[6, a] -
    (-(x[1, 4]*x[1, 6]*x[2, b]*x[3, 5]) + x[1, 4]*x[1, 5]*x[2, b]*x[3, 6] +
      x[1, 4]*x[1, 6]*x[2, 5]*x[3, b] - x[1, 4]*x[1, 5]*x[2, 6]*x[3, b] +
      x[1, 3]*x[1, 6]*x[2, b]*x[4, 5] - x[1, 2]*x[1, 6]*x[3, b]*x[4, 5] -
      x[1, 3]*x[1, 5]*x[2, b]*x[4, 6] + x[1, 2]*x[1, 5]*x[3, b]*x[4, 6] -
      x[1, 3]*x[1, 6]*x[2, 5]*x[4, b] + x[1, 3]*x[1, 5]*x[2, 6]*x[4, b] +
      x[1, 2]*x[1, 6]*x[3, 5]*x[4, b] - x[1, 2]*x[1, 5]*x[3, 6]*x[4, b])*
     x[7, a] - (-(x[1, 4]*x[1, 7]*x[2, 6]*x[3, 5]) +
      x[1, 4]*x[1, 6]*x[2, 7]*x[3, 5] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, 6] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, 6] - x[1, 4]*x[1, 6]*x[2, 5]*x[3, 7] +
      x[1, 4]*x[1, 5]*x[2, 6]*x[3, 7] + x[1, 3]*x[1, 7]*x[2, 6]*x[4, 5] -
      x[1, 3]*x[1, 6]*x[2, 7]*x[4, 5] - x[1, 2]*x[1, 7]*x[3, 6]*x[4, 5] +
      x[1, 2]*x[1, 6]*x[3, 7]*x[4, 5] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, 6] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, 6] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, 6] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, 6] + x[1, 3]*x[1, 6]*x[2, 5]*x[4, 7] -
      x[1, 3]*x[1, 5]*x[2, 6]*x[4, 7] - x[1, 2]*x[1, 6]*x[3, 5]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, 6]*x[4, 7])*x[a, b] +
    x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
      2*y[1, 3]*y[2, 4])*(x[1, 7]*x[5, 6] + x[1, 6]*x[5, 7] -
      x[1, 5]*x[6, 7] - 2*y[1, 6]*y[5, 7]))/4,
 f[{0, 1, 2, 1, 2, 1, 2, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 2, 1, 2, 2, 1, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 2, 1, 2, 2, 2, 1}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 2, 1, 2, 2, 2, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 2, 1, 3, 1, 1, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 2, 1, 3, 1, 2, 1}] ->
  (-((-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 6]) + x[1, 4]*x[1, 6]*x[2, b]*x[3, 7] +
       x[1, 4]*x[1, 7]*x[2, 6]*x[3, b] - x[1, 4]*x[1, 6]*x[2, 7]*x[3, b] +
       x[1, 3]*x[1, 7]*x[2, b]*x[4, 6] - x[1, 2]*x[1, 7]*x[3, b]*x[4, 6] -
       x[1, 3]*x[1, 6]*x[2, b]*x[4, 7] + x[1, 2]*x[1, 6]*x[3, b]*x[4, 7] -
       x[1, 3]*x[1, 7]*x[2, 6]*x[4, b] + x[1, 3]*x[1, 6]*x[2, 7]*x[4, b] +
       x[1, 2]*x[1, 7]*x[3, 6]*x[4, b] - x[1, 2]*x[1, 6]*x[3, 7]*x[4, b])*
      x[5, a]) + (-(x[1, 4]*x[1, 7]*x[2, b]*x[3, 5]) +
      x[1, 4]*x[1, 5]*x[2, b]*x[3, 7] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, b] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, b] + x[1, 3]*x[1, 7]*x[2, b]*x[4, 5] -
      x[1, 2]*x[1, 7]*x[3, b]*x[4, 5] - x[1, 3]*x[1, 5]*x[2, b]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, b]*x[4, 7] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, b] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, b] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, b] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, b])*x[6, a] -
    (-(x[1, 4]*x[1, 6]*x[2, b]*x[3, 5]) + x[1, 4]*x[1, 5]*x[2, b]*x[3, 6] +
      x[1, 4]*x[1, 6]*x[2, 5]*x[3, b] - x[1, 4]*x[1, 5]*x[2, 6]*x[3, b] +
      x[1, 3]*x[1, 6]*x[2, b]*x[4, 5] - x[1, 2]*x[1, 6]*x[3, b]*x[4, 5] -
      x[1, 3]*x[1, 5]*x[2, b]*x[4, 6] + x[1, 2]*x[1, 5]*x[3, b]*x[4, 6] -
      x[1, 3]*x[1, 6]*x[2, 5]*x[4, b] + x[1, 3]*x[1, 5]*x[2, 6]*x[4, b] +
      x[1, 2]*x[1, 6]*x[3, 5]*x[4, b] - x[1, 2]*x[1, 5]*x[3, 6]*x[4, b])*
     x[7, a] - (-(x[1, 4]*x[1, 7]*x[2, 6]*x[3, 5]) +
      x[1, 4]*x[1, 6]*x[2, 7]*x[3, 5] + x[1, 4]*x[1, 7]*x[2, 5]*x[3, 6] -
      x[1, 4]*x[1, 5]*x[2, 7]*x[3, 6] - x[1, 4]*x[1, 6]*x[2, 5]*x[3, 7] +
      x[1, 4]*x[1, 5]*x[2, 6]*x[3, 7] + x[1, 3]*x[1, 7]*x[2, 6]*x[4, 5] -
      x[1, 3]*x[1, 6]*x[2, 7]*x[4, 5] - x[1, 2]*x[1, 7]*x[3, 6]*x[4, 5] +
      x[1, 2]*x[1, 6]*x[3, 7]*x[4, 5] - x[1, 3]*x[1, 7]*x[2, 5]*x[4, 6] +
      x[1, 3]*x[1, 5]*x[2, 7]*x[4, 6] + x[1, 2]*x[1, 7]*x[3, 5]*x[4, 6] -
      x[1, 2]*x[1, 5]*x[3, 7]*x[4, 6] + x[1, 3]*x[1, 6]*x[2, 5]*x[4, 7] -
      x[1, 3]*x[1, 5]*x[2, 6]*x[4, 7] - x[1, 2]*x[1, 6]*x[3, 5]*x[4, 7] +
      x[1, 2]*x[1, 5]*x[3, 6]*x[4, 7])*x[a, b] +
    x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
      2*y[1, 3]*y[2, 4])*(x[1, 7]*x[5, 6] + x[1, 6]*x[5, 7] -
      x[1, 5]*x[6, 7] - 2*y[1, 6]*y[5, 7]))/4,
 f[{0, 1, 2, 1, 3, 1, 2, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 2, 1, 3, 2, 1, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 2, 1, 3, 2, 2, 1}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 2, 1, 3, 2, 2, 2}] ->
  -1/2*(x[a, b]*y[1, 6]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
     x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*y[5, 7]),
 f[{0, 1, 2, 2, 0, 1, 2, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[4, 7],
 f[{0, 1, 2, 2, 0, 2, 1, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[4, 7],
 f[{0, 1, 2, 2, 0, 2, 2, 1}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[4, 7],
 f[{0, 1, 2, 2, 0, 2, 2, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[4, 7],
 f[{0, 1, 2, 2, 1, 1, 1, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 1, 2, 2, 1, 1, 2, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 1, 2, 2, 1, 2, 1, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 1, 2, 2, 1, 2, 2, 1}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 1, 2, 2, 1, 2, 2, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 1, 2, 2, 2, 1, 1, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 1, 2, 2, 2, 1, 2, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 1, 2, 2, 2, 2, 1, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 1, 2, 2, 2, 2, 2, 1}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 1, 2, 2, 2, 2, 2, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 1, 2, 2, 3, 1, 1, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 1, 2, 2, 3, 1, 2, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 1, 2, 2, 3, 2, 1, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 1, 2, 2, 3, 2, 2, 1}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 1, 2, 2, 3, 2, 2, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 2, 1, 1, 1, 1, 1, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 2, 1, 1, 1, 1, 2, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 2, 1, 1, 1, 2, 1, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 2, 1, 1, 1, 2, 2, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 2, 1, 1, 2, 1, 1, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 2, 1, 1, 2, 1, 2, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 2, 1, 1, 2, 2, 1, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 2, 1, 1, 2, 2, 2, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 2, 1, 1, 3, 1, 1, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 2, 1, 1, 3, 1, 2, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 2, 1, 1, 3, 2, 1, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 2, 1, 1, 3, 2, 2, 2}] -> x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7],
 f[{0, 2, 1, 2, 0, 2, 1, 2}] ->
  ((x[1, 7]*x[2, b]*x[3, 4]*x[6, a] - 2*x[1, 4]*x[2, b]*x[3, 7]*x[6, a] -
      x[1, 7]*x[2, 4]*x[3, b]*x[6, a] + 2*x[1, 4]*x[2, 7]*x[3, b]*x[6, a] +
      x[1, 3]*x[2, b]*x[4, 7]*x[6, a] - x[1, 2]*x[3, b]*x[4, 7]*x[6, a] -
      x[1, 6]*x[2, b]*x[3, 4]*x[7, a] + 2*x[1, 4]*x[2, b]*x[3, 6]*x[7, a] +
      x[1, 6]*x[2, 4]*x[3, b]*x[7, a] - 2*x[1, 4]*x[2, 6]*x[3, b]*x[7, a] -
      x[1, 3]*x[2, b]*x[4, 6]*x[7, a] + x[1, 2]*x[3, b]*x[4, 6]*x[7, a] -
      x[1, 7]*x[2, 6]*x[3, 4]*x[a, b] + x[1, 6]*x[2, 7]*x[3, 4]*x[a, b] +
      x[1, 7]*x[2, 4]*x[3, 6]*x[a, b] - 2*x[1, 4]*x[2, 7]*x[3, 6]*x[a, b] -
      x[1, 6]*x[2, 4]*x[3, 7]*x[a, b] + 2*x[1, 4]*x[2, 6]*x[3, 7]*x[a, b] +
      x[1, 3]*x[2, 7]*x[4, 6]*x[a, b] - x[1, 2]*x[3, 7]*x[4, 6]*x[a, b] -
      x[1, 3]*x[2, 6]*x[4, 7]*x[a, b] + x[1, 2]*x[3, 6]*x[4, 7]*x[a, b] -
      (-(x[1, 4]*x[2, 3]*x[6, 7]) + (x[1, 4]*x[2, 3] + x[1, 3]*x[2, 4] -
          x[1, 2]*x[3, 4])*x[6, 7] + x[2, 3]*(-(x[1, 7]*x[4, 6]) +
          x[1, 6]*x[4, 7] + x[1, 4]*x[6, 7]))*x[a, b] -
      x[1, 4]*(-(x[2, b]*x[3, 7]*x[6, a]) + x[2, 7]*x[3, b]*x[6, a] +
        x[2, b]*x[3, 6]*x[7, a] - x[2, 6]*x[3, b]*x[7, a] -
        x[2, 7]*x[3, 6]*x[a, b] + x[2, 6]*x[3, 7]*x[a, b]))*y[1, 4])/4 +
   x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[4, 7], f[{0, 2, 1, 2, 0, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[4, 7], f[{0, 2, 1, 2, 1, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 1, 2, 1, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 1, 2, 1, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 1, 2, 2, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 1, 2, 2, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 1, 2, 2, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 1, 2, 3, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 1, 2, 3, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 1, 2, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 2, 1, 1, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 2, 1, 1, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 2, 1, 2, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 2, 1, 2, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 2, 1, 3, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 2, 1, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 2, 2, 0, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[4, 7], f[{0, 2, 2, 2, 1, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 2, 2, 2, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{0, 2, 2, 2, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[1, 6]*y[2, 4]*y[5, 7], f[{1, 1, 1, 1, 1, 1, 1, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{1, 1, 1, 1, 1, 1, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 1, 1, 1, 1, 2, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{1, 1, 1, 1, 1, 1, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 1, 1, 1, 2, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 1, 1, 1, 2, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 1, 1, 2, 1, 1, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{1, 1, 1, 1, 2, 1, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 1, 1, 2, 1, 2, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{1, 1, 1, 1, 2, 1, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 1, 1, 2, 2, 1, 1}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 1, 1, 2, 2, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 1, 1, 2, 2, 2, 1}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 1, 1, 2, 2, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 1, 1, 3, 1, 1, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{1, 1, 1, 1, 3, 1, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 1, 1, 3, 1, 2, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{1, 1, 1, 1, 3, 1, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 1, 1, 3, 2, 1, 1}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 1, 1, 3, 2, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 1, 1, 3, 2, 2, 1}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 1, 1, 3, 2, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 1, 2, 1, 1, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 1, 1, 2, 1}] ->
  -1/2*(x[a, b]*y[1, 3]*y[2, 4]*(-(x[5, 8]*x[6, 7]) + x[5, 7]*x[6, 8] +
     x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8])), f[{1, 1, 1, 2, 1, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 1, 2, 1, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 1, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 1, 2, 2, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 1, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 2, 1, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 2, 1, 2, 1}] ->
  -1/2*(x[a, b]*y[1, 3]*y[2, 4]*(-(x[5, 8]*x[6, 7]) + x[5, 7]*x[6, 8] +
     x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8])), f[{1, 1, 1, 2, 2, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 2, 2, 1, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 2, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 2, 2, 2, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 2, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 3, 1, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 3, 1, 2, 1}] ->
  -1/2*(x[a, b]*y[1, 3]*y[2, 4]*(-(x[5, 8]*x[6, 7]) + x[5, 7]*x[6, 8] +
     x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8])), f[{1, 1, 1, 2, 3, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 3, 2, 1, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 3, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 3, 2, 2, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 1, 2, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 2, 1, 1, 1, 2, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{1, 1, 2, 1, 1, 1, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 2, 1, 1, 2, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 2, 1, 1, 2, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 2, 1, 2, 1, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 2, 1, 2, 1, 2, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{1, 1, 2, 1, 2, 1, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 2, 1, 2, 2, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 2, 1, 2, 2, 2, 1}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 2, 1, 2, 2, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 2, 1, 3, 1, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 2, 1, 3, 1, 2, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{1, 1, 2, 1, 3, 1, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 2, 1, 3, 2, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 2, 1, 3, 2, 2, 1}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 2, 1, 3, 2, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{1, 1, 2, 2, 1, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 2, 2, 1, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 2, 2, 1, 2, 2, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 2, 2, 1, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 2, 2, 2, 1, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 2, 2, 2, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 2, 2, 2, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 2, 2, 2, 2, 2, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 2, 2, 2, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 2, 2, 3, 1, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 2, 2, 3, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 2, 2, 3, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 2, 2, 3, 2, 2, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 1, 2, 2, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 1, 1, 2, 1, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 1, 1, 2, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 1, 1, 2, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 1, 1, 2, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 1, 1, 3, 1, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 1, 1, 3, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 1, 1, 3, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 1, 1, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 1, 2, 1, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 1, 2, 1, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 1, 2, 2, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 1, 2, 2, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 1, 2, 2, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 1, 2, 3, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 1, 2, 3, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 1, 2, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 2, 1, 2, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 2, 1, 2, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 2, 1, 3, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 2, 1, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 2, 2, 1, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 2, 2, 2, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{1, 2, 2, 2, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 1, 1, 2, 1, 1, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{2, 1, 1, 1, 2, 1, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 1, 1, 2, 1, 2, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{2, 1, 1, 1, 2, 1, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 1, 1, 2, 2, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 1, 1, 2, 2, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 1, 1, 3, 1, 1, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{2, 1, 1, 1, 3, 1, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 1, 1, 3, 1, 2, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{2, 1, 1, 1, 3, 1, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 1, 1, 3, 2, 1, 1}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 1, 1, 3, 2, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 1, 1, 3, 2, 2, 1}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 1, 1, 3, 2, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 1, 2, 2, 1, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 1, 2, 2, 1, 2, 1}] ->
  -1/2*(x[a, b]*y[1, 3]*y[2, 4]*(-(x[5, 8]*x[6, 7]) + x[5, 7]*x[6, 8] +
     x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8])), f[{2, 1, 1, 2, 2, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 1, 2, 2, 2, 1, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 1, 2, 2, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 1, 2, 2, 2, 2, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 1, 2, 2, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 1, 2, 3, 1, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 1, 2, 3, 1, 2, 1}] ->
  -1/2*(x[a, b]*y[1, 3]*y[2, 4]*(-(x[5, 8]*x[6, 7]) + x[5, 7]*x[6, 8] +
     x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8])), f[{2, 1, 1, 2, 3, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 1, 2, 3, 2, 1, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 1, 2, 3, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 1, 2, 3, 2, 2, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 1, 2, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 2, 1, 2, 1, 2, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{2, 1, 2, 1, 2, 1, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 2, 1, 2, 2, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 2, 1, 2, 2, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 2, 1, 3, 1, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 2, 1, 3, 1, 2, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{2, 1, 2, 1, 3, 1, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 2, 1, 3, 2, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 2, 1, 3, 2, 2, 1}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 2, 1, 3, 2, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{2, 1, 2, 2, 2, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 2, 2, 2, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 2, 2, 2, 2, 2, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 2, 2, 2, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 2, 2, 3, 1, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 2, 2, 3, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 2, 2, 3, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 2, 2, 3, 2, 2, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 1, 2, 2, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 2, 1, 1, 3, 1, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 2, 1, 1, 3, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 2, 1, 1, 3, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 2, 1, 1, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 2, 1, 2, 2, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 2, 1, 2, 2, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 2, 1, 2, 3, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 2, 1, 2, 3, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 2, 1, 2, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 2, 2, 1, 3, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 2, 2, 1, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 2, 2, 2, 2, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{2, 2, 2, 2, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{3, 1, 1, 1, 3, 1, 1, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{3, 1, 1, 1, 3, 1, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{3, 1, 1, 1, 3, 1, 2, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{3, 1, 1, 1, 3, 1, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{3, 1, 1, 1, 3, 2, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{3, 1, 1, 1, 3, 2, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{3, 1, 1, 2, 3, 1, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{3, 1, 1, 2, 3, 1, 2, 1}] ->
  -1/2*(x[a, b]*y[1, 3]*y[2, 4]*(-(x[5, 8]*x[6, 7]) + x[5, 7]*x[6, 8] +
     x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8])), f[{3, 1, 1, 2, 3, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{3, 1, 1, 2, 3, 2, 1, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{3, 1, 1, 2, 3, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{3, 1, 1, 2, 3, 2, 2, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{3, 1, 1, 2, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{3, 1, 2, 1, 3, 1, 2, 1}] ->
  (-((x[1, b]*x[2, 8]*x[3, 7]*x[4, 6] - x[1, 8]*x[2, b]*x[3, 7]*x[4, 6] -
       x[1, b]*x[2, 7]*x[3, 8]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 8]*x[4, 6] +
       x[1, 8]*x[2, 7]*x[3, b]*x[4, 6] - x[1, 7]*x[2, 8]*x[3, b]*x[4, 6] -
       x[1, b]*x[2, 8]*x[3, 6]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 6]*x[4, 7] +
       x[1, b]*x[2, 6]*x[3, 8]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 8]*x[4, 7] -
       x[1, 8]*x[2, 6]*x[3, b]*x[4, 7] + x[1, 6]*x[2, 8]*x[3, b]*x[4, 7] +
       x[1, b]*x[2, 7]*x[3, 6]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 8] -
       x[1, b]*x[2, 6]*x[3, 7]*x[4, 8] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 8] +
       x[1, 7]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 8] -
       x[1, 8]*x[2, 7]*x[3, 6]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 6]*x[4, b] +
       x[1, 8]*x[2, 6]*x[3, 7]*x[4, b] - x[1, 6]*x[2, 8]*x[3, 7]*x[4, b] -
       x[1, 7]*x[2, 6]*x[3, 8]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 8]*x[4, b])*
      x[5, a]) + (x[1, b]*x[2, 8]*x[3, 7]*x[4, 5] - x[1, 8]*x[2, b]*x[3, 7]*
       x[4, 5] - x[1, b]*x[2, 7]*x[3, 8]*x[4, 5] + x[1, 7]*x[2, b]*x[3, 8]*
       x[4, 5] + x[1, 8]*x[2, 7]*x[3, b]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, b]*
       x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 7] + x[1, 8]*x[2, b]*x[3, 5]*
       x[4, 7] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, b]*x[3, 8]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, b]*
       x[4, 7] + x[1, b]*x[2, 7]*x[3, 5]*x[4, 8] - x[1, 7]*x[2, b]*x[3, 5]*
       x[4, 8] - x[1, b]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, b]*x[3, 7]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, b]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, b]*
       x[4, 8] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, b] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, b] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, b] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, b] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, b] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, b])*x[6, a] - (x[1, b]*x[2, 8]*x[3, 6]*x[4, 5] -
      x[1, 8]*x[2, b]*x[3, 6]*x[4, 5] - x[1, b]*x[2, 6]*x[3, 8]*x[4, 5] +
      x[1, 6]*x[2, b]*x[3, 8]*x[4, 5] + x[1, 8]*x[2, 6]*x[3, b]*x[4, 5] -
      x[1, 6]*x[2, 8]*x[3, b]*x[4, 5] - x[1, b]*x[2, 8]*x[3, 5]*x[4, 6] +
      x[1, 8]*x[2, b]*x[3, 5]*x[4, 6] + x[1, b]*x[2, 5]*x[3, 8]*x[4, 6] -
      x[1, 5]*x[2, b]*x[3, 8]*x[4, 6] - x[1, 8]*x[2, 5]*x[3, b]*x[4, 6] +
      x[1, 5]*x[2, 8]*x[3, b]*x[4, 6] + x[1, b]*x[2, 6]*x[3, 5]*x[4, 8] -
      x[1, 6]*x[2, b]*x[3, 5]*x[4, 8] - x[1, b]*x[2, 5]*x[3, 6]*x[4, 8] +
      x[1, 5]*x[2, b]*x[3, 6]*x[4, 8] + x[1, 6]*x[2, 5]*x[3, b]*x[4, 8] -
      x[1, 5]*x[2, 6]*x[3, b]*x[4, 8] - x[1, 8]*x[2, 6]*x[3, 5]*x[4, b] +
      x[1, 6]*x[2, 8]*x[3, 5]*x[4, b] + x[1, 8]*x[2, 5]*x[3, 6]*x[4, b] -
      x[1, 5]*x[2, 8]*x[3, 6]*x[4, b] - x[1, 6]*x[2, 5]*x[3, 8]*x[4, b] +
      x[1, 5]*x[2, 6]*x[3, 8]*x[4, b])*x[7, a] +
    (x[1, b]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, b]*x[3, 6]*x[4, 5] -
      x[1, b]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, b]*x[3, 7]*x[4, 5] +
      x[1, 7]*x[2, 6]*x[3, b]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, b]*x[4, 5] -
      x[1, b]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, b]*x[3, 5]*x[4, 6] +
      x[1, b]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, b]*x[3, 7]*x[4, 6] -
      x[1, 7]*x[2, 5]*x[3, b]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, b]*x[4, 6] +
      x[1, b]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, b]*x[3, 5]*x[4, 7] -
      x[1, b]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, b]*x[3, 6]*x[4, 7] +
      x[1, 6]*x[2, 5]*x[3, b]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, b]*x[4, 7] -
      x[1, 7]*x[2, 6]*x[3, 5]*x[4, b] + x[1, 6]*x[2, 7]*x[3, 5]*x[4, b] +
      x[1, 7]*x[2, 5]*x[3, 6]*x[4, b] - x[1, 5]*x[2, 7]*x[3, 6]*x[4, b] -
      x[1, 6]*x[2, 5]*x[3, 7]*x[4, b] + x[1, 5]*x[2, 6]*x[3, 7]*x[4, b])*
     x[8, a] - (x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5] - x[1, 7]*x[2, 8]*x[3, 6]*
       x[4, 5] - x[1, 8]*x[2, 6]*x[3, 7]*x[4, 5] + x[1, 6]*x[2, 8]*x[3, 7]*
       x[4, 5] + x[1, 7]*x[2, 6]*x[3, 8]*x[4, 5] - x[1, 6]*x[2, 7]*x[3, 8]*
       x[4, 5] - x[1, 8]*x[2, 7]*x[3, 5]*x[4, 6] + x[1, 7]*x[2, 8]*x[3, 5]*
       x[4, 6] + x[1, 8]*x[2, 5]*x[3, 7]*x[4, 6] - x[1, 5]*x[2, 8]*x[3, 7]*
       x[4, 6] - x[1, 7]*x[2, 5]*x[3, 8]*x[4, 6] + x[1, 5]*x[2, 7]*x[3, 8]*
       x[4, 6] + x[1, 8]*x[2, 6]*x[3, 5]*x[4, 7] - x[1, 6]*x[2, 8]*x[3, 5]*
       x[4, 7] - x[1, 8]*x[2, 5]*x[3, 6]*x[4, 7] + x[1, 5]*x[2, 8]*x[3, 6]*
       x[4, 7] + x[1, 6]*x[2, 5]*x[3, 8]*x[4, 7] - x[1, 5]*x[2, 6]*x[3, 8]*
       x[4, 7] - x[1, 7]*x[2, 6]*x[3, 5]*x[4, 8] + x[1, 6]*x[2, 7]*x[3, 5]*
       x[4, 8] + x[1, 7]*x[2, 5]*x[3, 6]*x[4, 8] - x[1, 5]*x[2, 7]*x[3, 6]*
       x[4, 8] - x[1, 6]*x[2, 5]*x[3, 7]*x[4, 8] + x[1, 5]*x[2, 6]*x[3, 7]*
       x[4, 8])*x[a, b] + x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] +
      x[1, 2]*x[3, 4] - 2*y[1, 3]*y[2, 4])*(-(x[5, 8]*x[6, 7]) +
      x[5, 7]*x[6, 8] + x[5, 6]*x[7, 8] - 2*y[5, 7]*y[6, 8]))/4,
 f[{3, 1, 2, 1, 3, 1, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{3, 1, 2, 1, 3, 2, 1, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{3, 1, 2, 1, 3, 2, 2, 2}] ->
  -1/2*(x[a, b]*(-(x[1, 4]*x[2, 3]) + x[1, 3]*x[2, 4] + x[1, 2]*x[3, 4] -
     2*y[1, 3]*y[2, 4])*y[5, 7]*y[6, 8]), f[{3, 1, 2, 2, 3, 1, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{3, 1, 2, 2, 3, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{3, 1, 2, 2, 3, 2, 2, 1}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{3, 1, 2, 2, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{3, 2, 1, 2, 3, 2, 1, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{3, 2, 1, 2, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8], f[{3, 2, 2, 2, 3, 2, 2, 2}] ->
  x[a, b]*y[1, 3]*y[2, 4]*y[5, 7]*y[6, 8]}

